Weyl Covariance and the Energy Momentum Tensors of Higher-Derivative Free Conformal Field Theories

Energy momentum tensors of higher-derivative free scalar conformal field theories in flat spacetime are discussed. Two algorithms for the computation of energy momentum tensors are described, which accomplish different goals: the first is brute-force and highlights the complexity of the energy momentum tensors, while the second displays some features of their geometric origin as variations of Weyl invariant curved-space actions. New compact expressions for energy momentum tensors are given and specific obstructions to defining them as conformal primary operators in some spacetime dimensions are highlighted. Our discussion is also extended to higher-derivative free spinor theories, which are based on higher-derivative generalizations of the Dirac action and provide interesting examples of conformal field theories in dimension higher than two.

==> anc/d10-terms.ansatz <==
d10terms = 
   {\[Phi][]*CD[mu1][CD[mu2][CD[mu3][CD[mu4][
         CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][
                ]]]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]]*CD[mu6][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][
           CD[-mu5][CD[-mu4][\[Phi][]]]]]]]]]*CD[mu6][CD[-mu6][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]]*CD[mu5][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[mu5][CD[mu6][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]]*CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][
           CD[-mu6][CD[-mu4][\[Phi][]]]]]]]]]*CD[mu5][CD[-mu5][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]]*CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]]]*
     CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]]*CD[mu4][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[mu4][CD[mu6][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]]*CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[mu4][CD[mu5][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]]*CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]]]*
     CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[mu4][CD[-mu4][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]]]*
     CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[-mu6][CD[-mu3][\[Phi][]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][\[Phi][]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]]*CD[mu3][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[mu3][CD[mu6][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]]*CD[mu3][CD[mu6][CD[-mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[mu3][CD[mu5][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu3][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]]*CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu3][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]]]]*
     CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[mu3][CD[mu4][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu3][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]]]*
     CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]]]*
     CD[-mu3][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][\[Phi][]]]]]*
     CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][\[Phi][]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu3][CD[-mu6][\[Phi][]]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][\[Phi][]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][\[Phi][]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu6][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[mu3][CD[-mu3][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][\[Phi][]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][\[Phi][]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu4][CD[-mu6][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][\[Phi][]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][\[Phi][]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu6][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu5][CD[-mu6][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][\[Phi][]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][\[Phi][]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], CD[mu1][CD[mu2][\[Phi][]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], CD[mu1][\[Phi][]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu6][\[Phi][]]]*CD[mu2][
      CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
            CD[-mu5][\[Phi][]]]]]]]]], CD[mu1][CD[mu6][CD[-mu6][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]], CD[mu1][CD[mu5][\[Phi][]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][\[Phi][]]]*CD[mu2][
      CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
            CD[-mu5][\[Phi][]]]]]]]]], CD[mu1][CD[mu4][CD[mu6][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[-mu6][CD[-mu3][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*CD[mu2][CD[mu3][CD[-mu3][\[Phi][]]]], 
    CD[mu1][CD[mu3][\[Phi][]]]*CD[mu2][
      CD[mu4][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
            CD[-mu5][\[Phi][]]]]]]]]], CD[mu1][CD[mu3][CD[mu6][\[Phi][]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][\[Phi][]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu4][\[Phi][]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[mu2][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*CD[mu2][CD[mu3][CD[mu4][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu5][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]]*
     CD[mu2][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*CD[mu2][CD[mu3][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu6][CD[mu3][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu2][CD[mu3][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*CD[mu2][CD[mu3][\[Phi][]]], 
    CD[mu1][CD[mu3][CD[-mu3][\[Phi][]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[-mu6][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*CD[mu2][CD[mu4][CD[-mu4][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu5][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]]*
     CD[mu2][CD[mu6][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*CD[mu2][CD[mu4][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu6][CD[mu4][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu2][CD[mu4][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*CD[mu2][CD[mu4][\[Phi][]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*CD[mu2][CD[mu5][CD[-mu5][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu2][CD[mu6][CD[mu5][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu2][CD[mu5][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*CD[mu2][CD[mu5][\[Phi][]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu2][CD[mu6][CD[-mu6][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[mu2][CD[mu6][\[Phi][]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]]*CD[mu2][\[Phi][]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]]*CD[mu2][\[Phi][]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[mu2][CD[mu6][\[Phi][]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]]*CD[mu2][CD[mu6][CD[-mu6][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[mu2][CD[mu5][\[Phi][]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu2][CD[mu5][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]]*CD[mu2][CD[mu5][CD[-mu5][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[mu2][CD[mu4][\[Phi][]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu2][CD[mu4][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu2][CD[mu4][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]]*
     CD[mu2][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]]*
     CD[mu2][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu2][CD[mu4][CD[-mu4][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[-mu6][CD[-mu3][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][\[Phi][]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[mu2][CD[mu3][\[Phi][]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu2][CD[mu3][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu2][CD[mu3][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu5][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]]]*
     CD[mu2][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu2][CD[mu3][CD[mu4][\[Phi][]]]], 
    CD[mu1][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu5][CD[mu3][CD[mu4][CD[-mu5][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu6][CD[mu3][CD[mu4][CD[-mu6][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][\[Phi][]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu5][CD[mu3][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu6][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu6][CD[mu3][CD[mu5][CD[-mu6][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][\[Phi][]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu6][CD[mu3][CD[-mu6][\[Phi][]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][\[Phi][]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], CD[mu1][CD[mu3][\[Phi][]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu2][CD[mu3][CD[-mu3][\[Phi][]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[-mu6][CD[-mu4][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu5][CD[mu4][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu6][CD[mu4][CD[mu5][CD[-mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu6][CD[mu4][CD[-mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], CD[mu1][CD[mu4][\[Phi][]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu6][CD[mu5][CD[-mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], CD[mu1][CD[mu5][\[Phi][]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu6][CD[-mu6][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][\[Phi][]]]]]]]], CD[mu1][CD[mu6][\[Phi][]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], CD[mu1][\[Phi][]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu2][\[Phi][]]]*CD[mu3][
      CD[mu4][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
            CD[-mu5][\[Phi][]]]]]]]]], CD[mu1][CD[mu2][CD[mu6][\[Phi][]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][\[Phi][]]]]*
     CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[mu3][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu3][CD[mu4][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][\[Phi][]]]]*
     CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][\[Phi][]]]]]*
     CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][\[Phi][]]]]]*
     CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][\[Phi][]]]]]*
     CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]]*
     CD[mu3][CD[mu5][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]]*
     CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu3][CD[mu6][CD[-mu6][CD[-mu3][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*CD[mu3][CD[-mu3][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][\[Phi][]]]]*
     CD[mu4][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][\[Phi][]]]]]*
     CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][\[Phi][]]]]]*
     CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu4][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu4][CD[mu3][CD[-mu4][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[mu4][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu4][CD[mu3][CD[-mu4][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][\[Phi][]]]]]*
     CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]]]*
     CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu5][CD[mu3][CD[mu4][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]]]*
     CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu6][CD[mu3][CD[mu4][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*CD[mu3][CD[mu4][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]]*
     CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu5][CD[mu3][CD[-mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu6][CD[mu3][CD[mu5][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*CD[mu3][CD[mu5][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu6][CD[mu3][CD[-mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[mu3][CD[mu6][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]]*CD[mu3][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][\[Phi][]]]]]*
     CD[mu4][CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]]]*
     CD[mu4][CD[mu5][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]]]*
     CD[mu4][CD[mu6][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu4][CD[mu6][CD[-mu6][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*CD[mu4][CD[-mu4][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]]]*
     CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu5][CD[mu4][CD[-mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu6][CD[mu4][CD[mu5][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*CD[mu4][CD[mu5][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu6][CD[mu4][CD[-mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[mu4][CD[mu6][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]]*CD[mu4][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu5][CD[mu6][CD[-mu6][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]]*CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*CD[mu5][CD[-mu5][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]]*CD[mu6][CD[mu5][CD[-mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[mu5][CD[mu6][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]]*CD[mu5][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu5][\[Phi][]]]]]]]]]*CD[mu6][CD[-mu6][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]]*CD[mu6][\[Phi][]], 
    \[Phi][]*CD[mu1][CD[mu2][CD[mu3][CD[-mu3][
         CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][
                ]]]]]]]]]]], metric[mu1, mu2]*\[Phi][]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][
           CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[-mu6][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][
           CD[-mu5][CD[-mu4][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][\[Phi][]]*CD[nu1][CD[-nu1][
       CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
             CD[-mu5][\[Phi][]]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu6][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[-mu5][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][
           CD[-mu6][CD[-mu4][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu6][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[-mu6][CD[-mu3][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu5][
        CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu6][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu6][CD[-mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[-mu4][CD[-mu5][
        CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[-mu4][
       CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[-mu4][
       CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu4][
        CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu4][
        CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu3][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu4][
        CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][\[Phi][]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu5][
        CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu4][
        CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu4][
        CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu4][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][\[Phi][]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][CD[-mu6][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu5][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][\[Phi][]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][\[Phi][]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*CD[nu1][CD[-nu1][\[Phi][]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]]*
     CD[nu1][\[Phi][]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[nu1][CD[mu6][\[Phi][]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu6][CD[-mu6][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[nu1][CD[mu5][\[Phi][]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu5][CD[mu6][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[mu6][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][
        CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu4][\[Phi][]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[nu1][CD[mu4][CD[mu6][\[Phi][]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][
        CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu6][
        CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu6][
        CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu6][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]]*
     CD[nu1][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][
        CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu6][
        CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu6][CD[-mu6][CD[-mu3][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][\[Phi][]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[nu1][CD[mu3][\[Phi][]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][
        CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu6][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu6][
        CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu3][
        CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu6][
        CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu3][
        CD[-mu6][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu6][
        CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu3][
        CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[-mu3][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu4][
        CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[-mu3][
        CD[-mu6][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][\[Phi][]]]]*
     CD[nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu3][
        CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[-mu3][
        CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu6][CD[mu3][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][\[Phi][]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[nu1][CD[mu3][CD[-mu3][\[Phi][]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu6][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][
        CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu6][CD[-mu6][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu4][
        CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[-mu4][
        CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu6][CD[mu4][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][\[Phi][]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu6][CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu5][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu6][CD[mu5][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][\[Phi][]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu6][CD[-mu6][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu6][\[Phi][]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][\[Phi][]]*CD[nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][\[Phi][]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][\[Phi][]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu6][CD[-mu6][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][\[Phi][]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu5][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][\[Phi][]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu4][
       CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu4][
       CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][
        CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[-mu6][CD[-mu3][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][
        CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][\[Phi][]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu5][
        CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][\[Phi][]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu4][
        CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu5][CD[mu3][CD[mu4][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu4][
        CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu6][CD[mu3][CD[mu4][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu6][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu5][CD[mu3][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu6][CD[mu3][CD[mu5][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu6][CD[mu3][CD[-mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu6][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*CD[nu1][CD[mu3][\[Phi][]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][\[Phi][]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[-mu6][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu6][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu5][CD[mu4][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu6][CD[mu4][CD[mu5][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu6][CD[mu4][CD[-mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu6][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*CD[nu1][CD[mu4][\[Phi][]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu6][CD[mu5][CD[-mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu5][CD[mu6][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*CD[nu1][CD[mu5][\[Phi][]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu6][CD[-mu6][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu6][\[Phi][]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[nu1][\[Phi][]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*CD[nu1][CD[-nu1][\[Phi][]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][
        CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][\[Phi][]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu6][
        CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][\[Phi][]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu6][
        CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[mu6][
        CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][\[Phi][]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu6][CD[-mu3][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu6][CD[-mu6][CD[-mu3][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*CD[nu1][CD[-nu1][CD[mu3][\[Phi][]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[-mu3][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu6][CD[-mu3][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu3][CD[-mu4][
        CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu3][CD[-mu4][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu3][CD[-mu4][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[-mu3][CD[-mu4][
        CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu3][CD[mu4][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[-mu3][CD[-mu4][
        CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu6][CD[mu3][CD[mu4][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu3][CD[-mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu6][CD[mu3][CD[mu5][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu6][CD[mu3][CD[-mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu6][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[mu6][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu6][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu6][CD[-mu6][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu4][CD[-mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu6][CD[mu4][CD[mu5][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu6][CD[mu4][CD[-mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][
          CD[mu5][CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu6][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][
          CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][
          CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu6][CD[-mu6][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[-mu5][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu6][CD[mu5][CD[-mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu6][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][\[Phi][]]*CD[nu1][CD[-nu1][
       CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][
             CD[-mu6][\[Phi][]]]]]]]]]], metric[mu1, mu2]*
     CD[mu6][CD[-mu6][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu6][\[Phi][]]*CD[nu1][CD[-nu1][
       CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][
             CD[-mu5][\[Phi][]]]]]]]]]], metric[mu1, mu2]*\[Phi][]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]]]}


==> anc/d12-terms.ansatz <==
d12terms = 
   {\[Phi][]*CD[mu1][CD[mu2][CD[mu3][CD[mu4][
         CD[mu5][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
                CD[-mu6][\[Phi][]]]]]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[mu6][
           CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]]*
     CD[mu7][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[mu6][
           CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]]]*
     CD[mu7][CD[-mu7][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[mu7][
           CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]]*
     CD[mu6][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu6][CD[mu7][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]]*
     CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[mu7][
           CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]]]*
     CD[mu6][CD[-mu6][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]]*
     CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][
           CD[-mu5][CD[-mu4][\[Phi][]]]]]]]]]*
     CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[mu7][
           CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]]*
     CD[mu5][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu5][CD[mu7][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]]*
     CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu5][CD[mu6][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]]*
     CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]]*
     CD[mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[mu7][
           CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu5][CD[-mu5][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][
           CD[-mu6][CD[-mu4][\[Phi][]]]]]]]]]*
     CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]]*
     CD[mu5][CD[-mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][
           CD[-mu7][CD[-mu4][\[Phi][]]]]]]]]]*
     CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu7][
           CD[-mu4][\[Phi][]]]]]]]]*
     CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]]]*
     CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[mu7][
           CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]]*
     CD[mu4][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu4][CD[mu7][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]]*
     CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu4][CD[mu6][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu4][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]]*
     CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu4][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]]*
     CD[mu4][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu4][CD[mu5][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu4][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu4][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu4][CD[mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu4][CD[mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]]]*
     CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu4][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]]*
     CD[mu4][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu4][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]]]*
     CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu4][\[Phi][]]]]]]]]*
     CD[mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[mu7][\[Phi][]]]]]]]*
     CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]]]*
     CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[mu7][
           CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu4][CD[-mu4][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu7][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[mu4][CD[-mu4][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]]]*
     CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[-mu6][CD[-mu3][\[Phi][]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu7][CD[-mu7][CD[-mu3][\[Phi][]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu7][\[Phi][]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][\[Phi][]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu6][CD[mu7][
           CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]]*
     CD[mu3][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu3][CD[mu7][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[mu7][CD[-mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu3][CD[mu6][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[mu6][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[mu6][CD[-mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu3][CD[mu5][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[mu5][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu3][CD[-mu4][CD[mu5][\[Phi][]]]]]]]*
     CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu3][CD[-mu4][CD[mu6][\[Phi][]]]]]]]*
     CD[-mu3][CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu4][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu3][CD[-mu4][CD[mu7][\[Phi][]]]]]]]*
     CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]]]]*
     CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu3][CD[mu4][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu3][CD[mu4][CD[-mu5][\[Phi][]]]]]]]*
     CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]]]*
     CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu3][CD[mu4][CD[-mu6][\[Phi][]]]]]]]*
     CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]]]*
     CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu7][CD[mu3][CD[mu4][CD[-mu7][\[Phi][]]]]]]]*
     CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu7][\[Phi][]]]]]]*
     CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][\[Phi][]]]]]*
     CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu7][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu3][CD[-mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu3][CD[-mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu7][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu3][CD[mu5][CD[-mu6][\[Phi][]]]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu7][CD[mu3][CD[mu5][CD[-mu7][\[Phi][]]]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][\[Phi][]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu3][CD[-mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu3][CD[-mu6][\[Phi][]]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu7][CD[mu3][CD[mu6][CD[-mu7][\[Phi][]]]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][\[Phi][]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu7][CD[mu3][CD[-mu7][\[Phi][]]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu7][\[Phi][]]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][\[Phi][]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu6][CD[mu7][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu3][CD[-mu3][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu6][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu6][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu7][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu7][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[mu7][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu7][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu7][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[mu7][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu7][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu7][CD[-mu7][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][\[Phi][]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[mu7][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu7][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu4][CD[-mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu7][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu4][CD[-mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu4][CD[mu5][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu7][CD[mu4][CD[mu5][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][\[Phi][]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu7][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu4][CD[-mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu4][CD[-mu6][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu7][CD[mu4][CD[mu6][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][\[Phi][]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu7][CD[mu4][CD[-mu7][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu7][\[Phi][]]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][\[Phi][]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[mu7][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu7][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu7][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu7][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu5][CD[-mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu5][CD[-mu6][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu7][CD[mu5][CD[mu6][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu7][CD[mu5][CD[-mu7][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu7][\[Phi][]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][\[Phi][]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu7][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu7][CD[mu6][CD[-mu7][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][\[Phi][]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu7][\[Phi][]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu2][\[Phi][]]]*CD[mu3][
      CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
            CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]], 
    CD[mu1][\[Phi][]]*CD[mu2][CD[mu3][CD[mu4][
        CD[mu5][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][
                \[Phi][]]]]]]]]]]]], CD[mu1][CD[mu7][\[Phi][]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    CD[mu1][CD[mu7][CD[-mu7][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu6][\[Phi][]]]*CD[mu2][
      CD[mu3][CD[mu4][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][
            CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    CD[mu1][CD[mu6][CD[mu7][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu6][CD[-mu6][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]], CD[mu1][CD[mu5][\[Phi][]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu7][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu4][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu7][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][\[Phi][]]]*CD[mu2][
      CD[mu3][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
            CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu7][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu7][CD[-mu3][CD[-mu7][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu7][CD[-mu3][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[-mu3][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[-mu6][CD[-mu3][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[mu7][CD[-mu3][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu7][CD[-mu7][CD[-mu3][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][\[Phi][]]]], CD[mu1][CD[mu3][\[Phi][]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu7][\[Phi][]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][\[Phi][]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][\[Phi][]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu3][CD[-mu4][CD[mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[-mu3][CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu3][CD[-mu4][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[mu7][CD[-mu3][CD[-mu7][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu3][CD[-mu4][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu4][\[Phi][]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu5][CD[mu3][CD[mu4][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[mu2][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu6][CD[mu3][CD[mu4][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu7][CD[mu3][CD[mu4][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu5][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu5][CD[mu3][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu5][CD[mu7][CD[-mu3][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu5][CD[mu3][CD[-mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]]*
     CD[mu2][CD[mu6][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu6][CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu6][CD[mu3][CD[mu5][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu7][CD[mu3][CD[mu5][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu6][CD[mu7][CD[-mu3][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu6][CD[mu3][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu6][CD[mu3][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu7][CD[mu3][CD[mu6][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu7][CD[mu3][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]*
     CD[mu2][CD[mu3][\[Phi][]]], CD[mu1][CD[mu3][CD[-mu3][\[Phi][]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[mu6][CD[mu7][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[mu6][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[mu7][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[mu7][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[mu7][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[mu7][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[-mu6][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[mu7][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu7][CD[-mu7][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu5][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu5][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu5][CD[mu4][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu5][CD[mu7][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu5][CD[mu4][CD[-mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]]*
     CD[mu2][CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu6][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu6][CD[mu4][CD[mu5][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu7][CD[mu4][CD[mu5][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu6][CD[mu7][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu6][CD[mu4][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu6][CD[mu4][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu7][CD[mu4][CD[mu6][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu7][CD[mu4][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]*
     CD[mu2][CD[mu4][\[Phi][]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[mu7][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu5][CD[mu7][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu5][CD[mu7][CD[-mu7][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu6][CD[mu7][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu6][CD[mu5][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu6][CD[mu5][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu7][CD[mu5][CD[mu6][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu5][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu7][CD[mu5][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu5][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]*
     CD[mu2][CD[mu5][\[Phi][]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu6][CD[mu7][CD[-mu7][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu6][CD[-mu6][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu7][CD[mu6][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu6][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]*
     CD[mu2][CD[mu6][\[Phi][]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu7][CD[-mu7][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu2][CD[mu7][\[Phi][]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]]*
     CD[mu2][\[Phi][]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[mu7][
           CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]]*
     CD[mu2][\[Phi][]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu2][CD[mu7][\[Phi][]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu7][CD[-mu7][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu2][CD[mu6][\[Phi][]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu6][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu6][CD[-mu6][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu2][CD[mu5][\[Phi][]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu5][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu5][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu4][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu2][CD[mu4][\[Phi][]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu3][CD[mu4][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu4][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu4][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]]*
     CD[mu2][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[-mu3][CD[mu4][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu4][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu7][CD[-mu3][CD[mu4][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]]*
     CD[mu2][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[-mu3][CD[mu5][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu7][CD[-mu3][CD[mu5][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[-mu6][CD[-mu3][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu7][CD[-mu3][CD[mu6][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu7][CD[-mu7][CD[-mu3][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][\[Phi][]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu2][CD[mu3][\[Phi][]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu3][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu5][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu3][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu3][CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[mu5][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu7][CD[mu3][CD[-mu7][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]]]*
     CD[mu2][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][\[Phi][]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu5][CD[mu3][CD[mu4][CD[-mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu5][CD[mu3][CD[mu4][CD[-mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[mu3][CD[mu4][CD[-mu5][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu6][CD[mu3][CD[mu4][CD[mu5][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu7][CD[mu3][CD[mu4][CD[mu5][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu6][CD[mu3][CD[mu4][CD[-mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu6][CD[mu3][CD[mu4][CD[-mu6][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu7][CD[mu3][CD[mu4][CD[mu6][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu7][CD[mu3][CD[mu4][CD[-mu7][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][\[Phi][]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu5][CD[mu3][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[mu3][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu7][CD[mu3][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[mu3][CD[-mu5][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu6][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu6][CD[mu3][CD[mu5][CD[-mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu6][CD[mu3][CD[mu5][CD[-mu6][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu7][CD[mu3][CD[mu5][CD[mu6][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu7][CD[mu3][CD[mu5][CD[-mu7][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][\[Phi][]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu6][CD[mu7][CD[mu3][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu6][CD[mu3][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu6][CD[mu3][CD[-mu6][\[Phi][]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu7][CD[mu3][CD[mu6][CD[-mu7][\[Phi][]]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu6][\[Phi][]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu7][CD[mu3][CD[-mu7][\[Phi][]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu3][CD[mu7][\[Phi][]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu3][\[Phi][]]]*CD[mu2][
      CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
            CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu6][CD[mu7][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][\[Phi][]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu7][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu4][CD[-mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu7][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu4][CD[-mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[-mu4][CD[mu5][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu7][CD[-mu4][CD[mu5][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[mu7][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[-mu4][CD[-mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[-mu6][CD[-mu4][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu7][CD[-mu4][CD[mu6][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu7][CD[-mu7][CD[-mu4][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu5][CD[mu4][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[mu4][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu7][CD[mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[mu4][CD[-mu5][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu6][CD[mu4][CD[mu5][CD[-mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu6][CD[mu4][CD[mu5][CD[-mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu7][CD[mu4][CD[mu5][CD[mu6][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu7][CD[mu4][CD[mu5][CD[-mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu6][CD[mu7][CD[mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu6][CD[mu4][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu6][CD[mu4][CD[-mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu7][CD[mu4][CD[mu6][CD[-mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu6][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu7][CD[mu4][CD[-mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu4][CD[mu7][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu4][\[Phi][]]]*CD[mu2][
      CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
            CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[mu7][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[-mu5][CD[-mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu7][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu7][CD[-mu5][CD[mu6][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu7][CD[-mu7][CD[-mu5][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu6][CD[mu7][CD[mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu6][CD[mu5][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu6][CD[mu5][CD[-mu6][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu7][CD[mu5][CD[mu6][CD[-mu7][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu6][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu7][CD[mu5][CD[-mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu5][CD[mu7][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu5][\[Phi][]]]*CD[mu2][
      CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][
            CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]], 
    CD[mu1][CD[mu6][CD[mu7][CD[-mu7][CD[-mu6][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu6][CD[-mu6][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu7][CD[mu6][CD[-mu7][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu6][CD[mu7][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu6][\[Phi][]]]*CD[mu2][
      CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
            CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]], 
    CD[mu1][CD[mu7][CD[-mu7][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu7][\[Phi][]]]*CD[mu2][
      CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
            CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    CD[mu1][\[Phi][]]*CD[mu2][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][
                \[Phi][]]]]]]]]]]]], CD[mu1][CD[mu2][\[Phi][]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu7][\[Phi][]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][\[Phi][]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][\[Phi][]]]]*
     CD[mu3][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu7][\[Phi][]]]]]*
     CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[mu3][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[mu3][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[mu3][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]]*
     CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu3][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu3][CD[mu4][CD[mu7][CD[-mu3][CD[-mu7][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][\[Phi][]]]]*
     CD[mu3][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu7][\[Phi][]]]]]*
     CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][\[Phi][]]]]]*
     CD[mu3][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[mu3][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu4][CD[mu6][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu5][CD[-mu3][CD[mu4][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][\[Phi][]]]]]*
     CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu4][CD[-mu5][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu4][CD[mu5][CD[-mu5][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu6][CD[-mu3][CD[mu4][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu7][CD[-mu3][CD[mu4][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][\[Phi][]]]]]*
     CD[mu3][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]]]*
     CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]]*
     CD[mu3][CD[mu5][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu3][CD[mu5][CD[mu7][CD[-mu3][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]]*
     CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[mu3][CD[mu6][CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[-mu5][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu6][CD[-mu3][CD[mu5][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[mu3][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu7][CD[-mu3][CD[mu5][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu6][CD[-mu6][CD[-mu3][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu3][CD[mu7][CD[-mu3][CD[mu6][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu7][CD[-mu7][CD[-mu3][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[-mu3][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]*
     CD[mu3][CD[-mu3][\[Phi][]]], CD[mu1][CD[mu2][CD[mu3][\[Phi][]]]]*
     CD[mu4][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu7][\[Phi][]]]]]*
     CD[mu4][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[mu4][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][\[Phi][]]]]]*
     CD[mu4][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[mu4][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu6][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu4][CD[mu5][CD[mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][\[Phi][]]]]]*
     CD[mu4][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu4][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu5][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu4][CD[mu3][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu4][CD[mu3][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu4][CD[mu3][CD[-mu4][CD[mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[mu4][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu5][CD[-mu5][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu4][CD[mu6][CD[mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu5][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu4][CD[mu3][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu5][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu4][CD[mu3][CD[-mu4][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu4][CD[mu7][CD[mu3][CD[-mu7][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu4][CD[mu3][CD[-mu4][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][\[Phi][]]]]]*
     CD[mu5][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu7][\[Phi][]]]]]]*
     CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]]]*
     CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu5][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu5][CD[mu3][CD[mu4][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu5][CD[mu3][CD[mu4][CD[-mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu5][CD[mu3][CD[mu4][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]]]*
     CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu6][CD[mu3][CD[mu4][CD[mu5][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu7][CD[mu3][CD[mu4][CD[mu5][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu6][CD[mu3][CD[mu4][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu6][CD[mu3][CD[mu4][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu7][CD[mu3][CD[mu4][CD[mu6][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu7][CD[mu3][CD[mu4][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[mu4][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]*
     CD[mu3][CD[mu4][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]]*
     CD[mu5][CD[mu6][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]]]]*
     CD[mu5][CD[mu6][CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu5][CD[mu6][CD[mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]]]*
     CD[mu5][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu5][CD[mu3][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu5][CD[mu3][CD[-mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu5][CD[mu7][CD[mu3][CD[-mu7][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu5][CD[mu3][CD[-mu5][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]]]*
     CD[mu6][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu6][CD[mu3][CD[mu5][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu6][CD[mu3][CD[mu5][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu7][CD[mu3][CD[mu5][CD[mu6][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu7][CD[mu3][CD[mu5][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[mu5][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]*
     CD[mu3][CD[mu5][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu6][CD[mu7][CD[mu3][CD[-mu7][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu6][CD[mu3][CD[-mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu6][CD[mu3][CD[-mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu7][CD[mu3][CD[mu6][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu3][CD[mu6][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]*
     CD[mu3][CD[mu6][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu7][CD[mu3][CD[-mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu3][CD[mu7][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]]*
     CD[mu3][\[Phi][]], CD[mu1][CD[mu2][CD[mu3][CD[-mu3][\[Phi][]]]]]*
     CD[mu4][CD[mu5][CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu7][\[Phi][]]]]]]*
     CD[mu4][CD[mu5][CD[mu6][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[mu4][CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]]]*
     CD[mu4][CD[mu5][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu6][CD[mu7][\[Phi][]]]]]]]*
     CD[mu4][CD[mu5][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu4][CD[mu5][CD[-mu4][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[mu4][CD[mu5][CD[mu7][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu4][CD[mu5][CD[-mu4][CD[-mu5][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]]]*
     CD[mu4][CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[mu7][\[Phi][]]]]]]]*
     CD[mu4][CD[mu6][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu4][CD[mu6][CD[-mu4][CD[mu5][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]]]]*
     CD[mu4][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu4][CD[mu7][CD[-mu4][CD[mu5][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[mu6][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[mu6][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu4][CD[mu6][CD[mu7][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu4][CD[mu6][CD[-mu4][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu4][CD[mu6][CD[-mu6][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu4][CD[mu7][CD[-mu4][CD[mu6][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu4][CD[mu7][CD[-mu7][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]*
     CD[mu4][CD[-mu4][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]]]*
     CD[mu5][CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[mu7][\[Phi][]]]]]]]*
     CD[mu5][CD[mu6][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]]*
     CD[mu5][CD[mu6][CD[mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]]]*
     CD[mu5][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu5][CD[mu4][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu5][CD[mu4][CD[-mu5][CD[mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[mu5][CD[mu7][CD[mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu6][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu5][CD[mu4][CD[-mu5][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu6][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]]]*
     CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu6][CD[mu4][CD[mu5][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu6][CD[mu4][CD[mu5][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu7][CD[mu4][CD[mu5][CD[mu6][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu7][CD[mu4][CD[mu5][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]*
     CD[mu4][CD[mu5][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][
           CD[-mu5][\[Phi][]]]]]]]]*
     CD[mu6][CD[mu7][CD[mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu6][CD[mu4][CD[-mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu6][CD[mu4][CD[-mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu7][CD[mu4][CD[mu6][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][
           CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]*
     CD[mu4][CD[mu6][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu7][CD[mu4][CD[-mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu4][CD[mu7][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]]*
     CD[mu4][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu5][CD[mu6][CD[mu7][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu7][
           CD[-mu4][\[Phi][]]]]]]]]*
     CD[mu5][CD[mu6][CD[-mu5][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[mu5][CD[mu6][CD[-mu6][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]]*
     CD[mu5][CD[mu7][CD[-mu5][CD[mu6][CD[-mu7][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[mu5][CD[mu7][CD[-mu7][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]*
     CD[mu5][CD[-mu5][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]]*
     CD[mu6][CD[mu7][CD[mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu6][CD[mu5][CD[-mu6][CD[mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[mu6][CD[mu5][CD[-mu6][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu7][CD[mu5][CD[mu6][CD[-mu7][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]*
     CD[mu5][CD[mu6][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[mu7][CD[mu5][CD[-mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu5][CD[mu7][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]]*
     CD[mu5][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[mu6][CD[mu7][CD[-mu7][CD[-mu6][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]]*
     CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]*
     CD[mu6][CD[-mu6][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]]*
     CD[mu7][CD[mu6][CD[-mu7][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu6][CD[mu7][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]]*
     CD[mu6][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[mu7][CD[-mu7][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]]*
     CD[mu7][\[Phi][]], \[Phi][]*
     CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][
                  ]]]]]]]]]]]]], metric[mu1, mu2]*\[Phi][]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][
           CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][
                 \[Phi][]]]]]]]]]]]]], metric[mu1, mu2]*CD[mu7][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][
           CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu7][CD[-mu7][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][
           CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu7][
           CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[mu7][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[-mu6][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu7][
           CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][
           CD[-mu5][CD[-mu4][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][\[Phi][]]*CD[nu1][CD[-nu1][
       CD[mu3][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
             CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu7][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu6][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[-mu5][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu6][CD[mu7][
           CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][
           CD[-mu6][CD[-mu4][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[-mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][
           CD[-mu7][CD[-mu4][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu7][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu6][CD[mu7][
           CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu7][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu6][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-mu4][CD[mu5][CD[-mu5][
        CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu6][CD[mu7][
           CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu7][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[-mu5][
        CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[-mu6][CD[-mu3][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu5][
        CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu5][
        CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu7][CD[-mu7][CD[-mu3][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu5][
        CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu5][
        CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu6][CD[mu7][
           CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu7][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu7][CD[-mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu6][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu6][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu6][CD[-mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-mu3][CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu5][CD[-mu5][
        CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu3][CD[mu4][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[-mu4][CD[-mu5][
        CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu3][CD[mu4][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[-mu4][
       CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[-mu4][
       CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu7][CD[mu3][CD[mu4][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[-mu4][
       CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[-mu4][
       CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[-mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu7][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu3][CD[-mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu3][CD[-mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu4][
        CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu7][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu3][CD[mu5][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu4][
        CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu4][
        CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu7][CD[mu3][CD[mu5][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu4][
        CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu4][
        CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu3][CD[-mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu3][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu4][
        CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu7][CD[mu3][CD[mu6][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu4][
        CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu4][
        CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu7][CD[mu3][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][\[Phi][]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu6][CD[mu7][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu7][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu7][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[mu7][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu5][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu7][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu7][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu5][
        CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[mu7][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu7][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu5][
        CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu5][
        CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu7][CD[-mu7][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu5][
        CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu5][
        CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[mu7][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu7][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu4][CD[-mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu7][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu4][CD[-mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu4][
        CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu4][CD[mu5][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu4][
        CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu4][
        CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu7][CD[mu4][CD[mu5][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu4][
        CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu4][
        CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu7][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu4][CD[-mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu4][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu7][CD[mu4][CD[mu6][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu7][CD[mu4][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][\[Phi][]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[mu7][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu7][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu7][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu7][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu5][CD[-mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu5][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu7][CD[mu5][CD[mu6][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu7][CD[mu5][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][\[Phi][]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu7][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[mu5][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu7][CD[mu6][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][\[Phi][]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][
        CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu7][\[Phi][]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]*
     CD[nu1][CD[-nu1][\[Phi][]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[mu7][
           CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]]*
     CD[nu1][\[Phi][]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[nu1][CD[mu7][\[Phi][]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu7][CD[-mu7][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[nu1][CD[mu6][\[Phi][]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu6][CD[mu7][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu6][CD[-mu6][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][
                ]]]]]]]]]]]*CD[nu1][CD[mu5][\[Phi][]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][
              \[Phi][]]]]]]]]]]*CD[nu1][CD[mu5][CD[mu7][\[Phi][]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][
              \[Phi][]]]]]]]]]]*CD[nu1][CD[mu5][CD[mu6][\[Phi][]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[mu6][CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[mu7][CD[-mu3][CD[-mu7][CD[-mu4][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[-mu3][CD[-mu7][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[nu1][CD[mu4][\[Phi][]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu7][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][
        CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][
              \[Phi][]]]]]]]]]]*CD[nu1][CD[mu4][CD[mu6][\[Phi][]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][
        CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][
        CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][
        CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][
        CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][
        CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu6][
        CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][
              \[Phi][]]]]]]]]]]*CD[nu1][CD[mu4][CD[mu5][\[Phi][]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu6][
        CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu6][
        CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu7][
        CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu7][
        CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu6][
        CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu6][
        CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu7][
        CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu7][CD[-mu3][CD[-mu7][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]]*
     CD[nu1][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][
        CD[mu6][CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][
        CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][
        CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][
        CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][
        CD[mu7][CD[-mu3][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][
        CD[-mu3][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu6][
        CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu6][
        CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu7][
        CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu7][CD[-mu3][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu6][
        CD[-mu3][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu6][CD[-mu6][CD[-mu3][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu7][CD[-mu3][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu7][CD[-mu7][CD[-mu3][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][\[Phi][]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][
        CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][
                ]]]]]]]]]]]*CD[nu1][CD[mu3][\[Phi][]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][
        CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][
              \[Phi][]]]]]]]]]]*CD[nu1][CD[mu3][CD[mu7][\[Phi][]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][
        CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][
        CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][
              \[Phi][]]]]]]]]]]*CD[nu1][CD[mu3][CD[mu6][\[Phi][]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][
        CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][
        CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][
        CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][
        CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][
        CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu6][
        CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][
              \[Phi][]]]]]]]]]]*CD[nu1][CD[mu3][CD[mu5][\[Phi][]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu6][
        CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu6][
        CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu7][
        CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu3][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu7][
        CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu3][
        CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu6][
        CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu6][
        CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu7][
        CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu3][
        CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-mu3][CD[mu5][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu7][CD[-mu3][CD[-mu7][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu6][
        CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu7][
        CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu3][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu7][
        CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu3][
        CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu3][CD[mu4][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[-mu3][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu7][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu4][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[-mu3][
        CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[mu3][CD[mu4][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu7][CD[mu3][CD[mu4][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][\[Phi][]]]]*
     CD[nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu6][
        CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu6][
        CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu6][
        CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu7][
        CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu3][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu3][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu7][CD[-mu3][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu3][CD[-mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu6][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[-mu3][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[mu3][CD[mu5][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu7][CD[mu3][CD[mu5][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu5][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[mu7][
        CD[-mu3][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[mu3][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu6][CD[mu3][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu7][CD[mu3][CD[mu6][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu7][CD[mu3][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][\[Phi][]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][
        CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][
        CD[mu6][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][
        CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][
        CD[mu7][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][
        CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu6][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu6][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu7][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu7][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu6][CD[mu7][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu6][
        CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu6][CD[-mu6][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu7][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu7][CD[-mu7][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[-mu4][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][CD[mu6][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu6][
        CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu6][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu6][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu7][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu4][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu4][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu7][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu4][CD[-mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[-mu4][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[mu4][CD[mu5][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu7][CD[mu4][CD[mu5][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[mu7][
        CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[mu4][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu6][CD[mu4][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu7][CD[mu4][CD[mu6][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu7][CD[mu4][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][\[Phi][]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu6][
        CD[mu7][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu6][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu6][CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu7][
           CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu7][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu7][CD[-mu7][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[-mu5][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu6][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[mu7][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[mu5][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu6][CD[mu5][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu7][CD[mu5][CD[mu6][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu7][CD[mu5][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][\[Phi][]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[mu7][CD[-mu7][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu6][CD[-mu6][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu7][CD[mu6][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu6][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][\[Phi][]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu7][CD[-mu7][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu7][\[Phi][]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][\[Phi][]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][\[Phi][]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[mu7][
           CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu7][\[Phi][]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu7][CD[-mu7][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][
           CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][\[Phi][]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu6][CD[-mu6][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][\[Phi][]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu5][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu5][
        CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][\[Phi][]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu4][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu3][CD[mu4][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu4][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu4][CD[-mu5][
        CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu4][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[-mu3][CD[mu4][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu4][
       CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu4][
       CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu7][CD[-mu3][CD[mu4][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu4][
       CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu4][
       CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[-mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[-mu4][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[-mu4][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][
        CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[-mu4][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[-mu3][CD[mu5][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][
        CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu7][CD[-mu3][CD[mu5][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][
        CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][
        CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[-mu6][CD[-mu3][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][
        CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][CD[mu7][CD[-mu3][CD[mu6][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][
        CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][
        CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu7][CD[-mu7][CD[-mu3][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][\[Phi][]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][
           CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu7][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu3][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu3][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu5][
        CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu3][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu3][CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu7][CD[mu3][CD[-mu7][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu3][CD[-mu4][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][\[Phi][]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu5][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu3][CD[-mu4][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[mu5][CD[mu3][CD[mu4][CD[-mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu5][CD[mu3][CD[mu4][CD[-mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu4][
        CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu5][CD[mu3][CD[mu4][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu3][CD[-mu4][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[mu6][CD[mu3][CD[mu4][CD[mu5][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu4][
        CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu7][CD[mu3][CD[mu4][CD[mu5][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu4][
        CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu4][
        CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu6][CD[mu3][CD[mu4][CD[-mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu6][CD[mu3][CD[mu4][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu7][CD[mu3][CD[mu4][CD[mu6][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu7][CD[mu3][CD[mu4][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu4][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu5][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu5][CD[mu3][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu5][CD[mu3][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu5][CD[mu7][CD[mu3][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu5][CD[mu3][CD[-mu5][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu6][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu6][CD[mu3][CD[mu5][CD[-mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu6][CD[mu3][CD[mu5][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu7][CD[mu3][CD[mu5][CD[mu6][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu7][CD[mu3][CD[mu5][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][
             CD[-mu7][\[Phi][]]]]]]]]]]*CD[nu1][CD[mu3][CD[mu5][\[Phi][]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu6][CD[mu7][CD[mu3][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[mu5][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu6][CD[mu3][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu6][CD[mu3][CD[-mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu7][CD[mu3][CD[mu6][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu3][CD[mu6][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][
             CD[-mu7][\[Phi][]]]]]]]]]]*CD[nu1][CD[mu3][CD[mu6][\[Phi][]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu7][CD[mu3][CD[-mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][
             CD[-mu6][\[Phi][]]]]]]]]]]*CD[nu1][CD[mu3][CD[mu7][\[Phi][]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][
             CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]*CD[nu1][CD[mu3][\[Phi][]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][\[Phi][]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu6][CD[mu7][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu7][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu7][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu4][CD[-mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu7][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu4][CD[-mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[-mu4][CD[mu5][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu7][CD[-mu4][CD[mu5][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[mu7][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[-mu4][CD[-mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[-mu6][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][CD[mu7][CD[-mu4][CD[mu6][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu7][CD[-mu7][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[mu5][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu5][CD[mu4][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu5][CD[mu4][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[mu5][CD[mu7][CD[mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu5][CD[mu4][CD[-mu5][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu6][CD[mu4][CD[mu5][CD[-mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu6][CD[mu4][CD[mu5][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu7][CD[mu4][CD[mu5][CD[mu6][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu7][CD[mu4][CD[mu5][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu6][CD[mu7][CD[mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[mu5][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu6][CD[mu4][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu6][CD[mu4][CD[-mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu7][CD[mu4][CD[mu6][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu6][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu7][CD[mu4][CD[-mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu4][CD[mu7][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]*
     CD[nu1][CD[mu4][\[Phi][]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[mu7][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu7][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[-mu5][CD[-mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[-mu6][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu5][CD[mu7][CD[-mu5][CD[mu6][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu5][CD[mu7][CD[-mu7][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu6][CD[mu7][CD[mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu6][CD[mu5][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu6][CD[mu5][CD[-mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu7][CD[mu5][CD[mu6][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu5][CD[mu6][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu7][CD[mu5][CD[-mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu5][CD[mu7][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]*
     CD[nu1][CD[mu5][\[Phi][]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[mu6][CD[mu7][CD[-mu7][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[mu5][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu6][CD[-mu6][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[nu1][CD[mu7][CD[mu6][CD[-mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu6][CD[mu7][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]*
     CD[nu1][CD[mu6][\[Phi][]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[mu7][CD[-mu7][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]*
     CD[nu1][CD[mu7][\[Phi][]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][
                 ]]]]]]]]]]]]*CD[nu1][\[Phi][]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][
        CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][
                ]]]]]]]]]]]*CD[nu1][CD[-nu1][\[Phi][]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][
        CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][
              \[Phi][]]]]]]]]]]*CD[nu1][CD[-nu1][CD[mu7][\[Phi][]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][
        CD[mu6][CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu7][CD[-mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][
        CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][
              \[Phi][]]]]]]]]]]*CD[nu1][CD[-nu1][CD[mu6][\[Phi][]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][
        CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][
        CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][
        CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[-mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][
        CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][
        CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu6][
        CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][
              \[Phi][]]]]]]]]]]*CD[nu1][CD[-nu1][CD[mu5][\[Phi][]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu6][
        CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu6][
        CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu7][
        CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[-mu3][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu7][
        CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[-mu3][
        CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu5][CD[mu6][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu6][
        CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu6][
        CD[-mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu7][
        CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[-mu3][
        CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[mu7][CD[-mu3][CD[-mu7][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[-mu3][CD[-mu4][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][\[Phi][]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][CD[mu6][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[mu6][
        CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[mu7][
        CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[-mu3][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[mu7][
        CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[-mu3][
        CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[-mu3][CD[mu4][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu4][CD[mu6][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu6][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu6][CD[-mu3][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu7][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu4][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu4][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu6][CD[-mu3][
        CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu6][CD[-mu3][CD[mu4][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu4][CD[mu5][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu7][CD[-mu3][CD[mu4][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu4][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[mu6][
        CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[mu6][
        CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[mu6][
        CD[-mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[mu7][
        CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[-mu3][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][CD[mu7][CD[-mu3][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu6][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu6][CD[-mu3][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu6][CD[-mu3][CD[mu5][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu7][CD[-mu3][CD[mu5][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu5][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu6][CD[mu7][
        CD[-mu3][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu6][CD[-mu3][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu6][CD[-mu6][CD[-mu3][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu7][CD[-mu3][CD[mu6][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu7][CD[-mu7][CD[-mu3][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[mu6][
        CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][
              \[Phi][]]]]]]]]]]*CD[nu1][CD[-nu1][CD[mu3][\[Phi][]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[mu6][
        CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu7][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[mu6][
        CD[-mu3][CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu7][CD[-mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[mu7][
        CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[-mu3][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[mu7][
        CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[-mu3][
        CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu6][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu6][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu6][CD[-mu3][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu7][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu3][CD[-mu4][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu3][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu5][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu3][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu3][CD[-mu4][CD[mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu5][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu6][CD[-mu3][
        CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu6][CD[mu3][CD[-mu6][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu5][CD[-mu5][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu3][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu5][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu3][CD[-mu4][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu5][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu7][CD[mu3][CD[-mu7][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu3][CD[-mu4][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu5][CD[-mu5][
          CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu6][CD[mu7][
        CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu6][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu6][CD[-mu3][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu7][CD[-mu3][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[-mu3][CD[-mu4][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu3][CD[mu4][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu3][CD[mu4][CD[-mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu3][CD[mu4][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu6][CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[-mu3][CD[-mu4][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[mu3][CD[mu4][CD[mu5][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[-mu5][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu7][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu7][CD[mu3][CD[mu4][CD[mu5][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[-mu5][
          CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[mu7][CD[-mu3][
        CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[mu3][CD[mu4][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu6][CD[mu3][CD[mu4][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu7][CD[mu3][CD[mu4][CD[mu6][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu7][CD[mu3][CD[mu4][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu6][CD[mu7][
        CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu6][CD[-mu3][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu6][CD[mu3][CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu7][CD[-mu3][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu3][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu3][CD[-mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu7][CD[mu3][CD[-mu7][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu3][CD[-mu5][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[mu7][CD[-mu3][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[mu3][CD[mu5][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu6][CD[mu3][CD[mu5][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu7][CD[mu3][CD[mu5][CD[mu6][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu7][CD[mu3][CD[mu5][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[mu7][CD[mu3][CD[-mu7][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu6][CD[mu3][CD[-mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[mu3][CD[-mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu7][CD[mu3][CD[mu6][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu6][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu6][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu7][CD[mu3][CD[-mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu7][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu3][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][
                 ]]]]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[mu6][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu7][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[mu6][
        CD[-mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu7][CD[-mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[mu7][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu6][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[-mu4][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu6][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[-mu4][CD[-mu5][CD[mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu6][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][CD[mu7][CD[-mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[-mu4][CD[-mu5][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu6][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu6][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu6][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu6][CD[-mu4][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu6][CD[-mu4][CD[mu5][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu5][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu7][CD[-mu4][CD[mu5][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu5][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[mu5][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu5][
          CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu5][
          CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu6][CD[mu7][
        CD[-mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu6][CD[-mu4][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu6][CD[-mu6][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu7][CD[-mu4][CD[mu6][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu7][CD[-mu7][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu4][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu6][CD[mu7][
        CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu6][CD[-mu4][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu7][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu6][CD[mu4][CD[-mu6][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][
          CD[mu7][CD[-mu7][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu7][CD[-mu4][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu6][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu4][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu4][CD[-mu5][CD[mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu7][CD[mu4][CD[-mu7][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][
          CD[mu6][CD[-mu6][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu4][CD[-mu5][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][
          CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][
          CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[mu7][CD[-mu4][
        CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[mu4][CD[mu5][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu7][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu6][CD[mu4][CD[mu5][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu7][CD[mu4][CD[mu5][CD[mu6][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu6][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu7][CD[mu4][CD[mu5][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[-mu5][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[mu7][CD[mu4][CD[-mu7][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][
          CD[mu5][CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu6][CD[mu4][CD[-mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][
          CD[mu5][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[mu4][CD[-mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][
          CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu7][CD[mu4][CD[mu6][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][
          CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu6][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][
          CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu6][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][
          CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu7][CD[mu4][CD[-mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][
          CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu7][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][
          CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu4][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][
          CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][
                 ]]]]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu6][CD[mu7][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu6][CD[-mu5][CD[-mu6][CD[mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu7][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu6][CD[-mu6][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu7][CD[-mu7][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu7][CD[-mu5][CD[mu6][CD[-mu7][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu6][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[-mu5][CD[mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[-mu5][CD[mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu7][CD[-mu7][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu6][CD[-mu6][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[-mu5][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[-mu5][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[mu7][CD[mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu6][CD[mu5][CD[-mu6][CD[mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu6][CD[mu5][CD[-mu6][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu7][CD[mu5][CD[mu6][CD[-mu7][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[mu6][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu6][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu7][CD[mu5][CD[-mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu7][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[-mu5][CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[mu7][CD[-mu7][CD[-mu6][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu5][\[Phi][]]]]]]]]], metric[mu1, mu2]*
     CD[mu6][CD[-mu6][CD[mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu7][CD[-mu5][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[-mu6][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu5][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu7][CD[mu6][CD[-mu7][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu6][CD[-mu5][\[Phi][]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][CD[mu7][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu5][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu6][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu5][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu7][CD[-mu7][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu5][CD[mu6][CD[-mu6][\[Phi][]]]]]]]]]]], 
    metric[mu1, mu2]*CD[mu7][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu5][CD[mu6][CD[-mu7][CD[-mu6][\[Phi][]]]]]]]]]]]], 
    metric[mu1, mu2]*\[Phi][]*CD[nu1][CD[-nu1][
       CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][
             CD[mu6][CD[-mu6][CD[mu7][CD[-mu7][\[Phi][]]]]]]]]]]]]]}


==> anc/d8-terms.ansatz <==
d8terms = {\[Phi][]*CD[mu1][CD[mu2][CD[mu3][
        CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]]*CD[mu5][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]]]*
     CD[mu5][CD[-mu5][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]]*CD[mu4][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu4][CD[mu5][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu4][CD[-mu3][\[Phi][]]]]]]*
     CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]]]*
     CD[mu4][CD[-mu4][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu5][CD[-mu3][\[Phi][]]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][\[Phi][]]]]]*
     CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]]*CD[mu3][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu3][CD[mu5][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]]*
     CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu3][CD[mu4][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][\[Phi][]]]]]*
     CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]]*
     CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][\[Phi][]]]]]*
     CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][\[Phi][]]]]*
     CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][\[Phi][]]]]]*
     CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[mu5][\[Phi][]]]]]*
     CD[mu3][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][\[Phi][]]]]*
     CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu5][\[Phi][]]]]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][\[Phi][]]]*CD[mu3][
      CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][\[Phi][]]*CD[mu2][CD[mu3][CD[mu4][
        CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu5][\[Phi][]]]*CD[mu2][
      CD[mu3][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][\[Phi][]]]*CD[mu2][
      CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu4][CD[-mu3][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu5][CD[-mu3][\[Phi][]]]]], 
    CD[mu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][\[Phi][]]]], CD[mu1][CD[mu3][\[Phi][]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][\[Phi][]]]]*
     CD[mu2][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu4][\[Phi][]]]]*
     CD[mu2][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]]*
     CD[mu2][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][\[Phi][]]], CD[mu1][CD[mu3][CD[-mu3][\[Phi][]]]]*
     CD[mu2][CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][\[Phi][]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu2][CD[mu5][\[Phi][]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu2][\[Phi][]], 
    CD[mu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]]*CD[mu2][\[Phi][]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu2][CD[mu5][\[Phi][]]], 
    CD[mu1][CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]]*
     CD[mu2][CD[mu5][CD[-mu5][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu2][CD[mu4][\[Phi][]]], 
    CD[mu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]]*
     CD[mu2][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]]*
     CD[mu2][CD[mu4][CD[-mu4][\[Phi][]]]], 
    CD[mu1][CD[mu3][CD[-mu3][\[Phi][]]]]*
     CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu2][CD[mu3][\[Phi][]]], 
    CD[mu1][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu5][\[Phi][]]]], 
    CD[mu1][CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]]]*
     CD[mu2][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    CD[mu1][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[mu4][\[Phi][]]]], CD[mu1][CD[mu3][CD[mu4][\[Phi][]]]]*
     CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu3][CD[mu5][\[Phi][]]]]*
     CD[mu2][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu3][\[Phi][]]]*CD[mu2][
      CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[mu2][CD[mu3][CD[-mu3][\[Phi][]]]], 
    CD[mu1][CD[mu4][CD[-mu4][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    CD[mu1][CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]]]*
     CD[mu2][CD[mu3][CD[-mu4][CD[-mu3][\[Phi][]]]]], 
    CD[mu1][CD[mu4][\[Phi][]]]*CD[mu2][
      CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    CD[mu1][CD[mu5][CD[-mu5][\[Phi][]]]]*
     CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu5][\[Phi][]]]*CD[mu2][
      CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][\[Phi][]]*CD[mu2][CD[mu3][CD[-mu3][
        CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]], 
    CD[mu1][CD[mu2][\[Phi][]]]*CD[mu3][
      CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][\[Phi][]]]]*
     CD[mu3][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][\[Phi][]]]]*
     CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][\[Phi][]]]]]*
     CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu3][CD[-mu3][\[Phi][]]], CD[mu1][CD[mu2][CD[mu3][\[Phi][]]]]*
     CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu5][\[Phi][]]]]]*
     CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[mu4][\[Phi][]]]]]*
     CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu3][CD[mu4][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]]*
     CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu3][CD[mu5][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu3][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][\[Phi][]]]]]*
     CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[mu4][CD[-mu4][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu4][CD[-mu3][\[Phi][]]]]]]*
     CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][
           CD[-mu5][\[Phi][]]]]]]]]*CD[mu4][\[Phi][]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]]]*
     CD[mu5][CD[-mu5][\[Phi][]]], 
    CD[mu1][CD[mu2][CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]]*CD[mu5][\[Phi][]], 
    \[Phi][]*CD[mu1][CD[mu2][CD[mu3][CD[-mu3][
         CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]]], 
    metric[mu1, mu2]*\[Phi][]*CD[nu1][CD[-nu1][
       CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]]], 
    metric[mu1, mu2]*CD[mu5][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[-mu5][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu4][CD[-mu3][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu5][CD[-mu3][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu5][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][\[Phi][]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][\[Phi][]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][\[Phi][]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][\[Phi][]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]]*CD[nu1][\[Phi][]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][
        CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*CD[nu1][CD[mu5][\[Phi][]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu4][\[Phi][]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[mu5][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu4][CD[-mu3][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu5][CD[-mu3][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][\[Phi][]]]]*
     CD[nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][
        CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*CD[nu1][CD[mu3][\[Phi][]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu3][
        CD[-mu5][CD[-mu4][\[Phi][]]]]]]*CD[nu1][CD[mu3][CD[mu5][\[Phi][]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu3][
        CD[-mu5][CD[-mu4][\[Phi][]]]]]]*CD[nu1][CD[mu3][CD[mu4][\[Phi][]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][\[Phi][]]]]*
     CD[nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][\[Phi][]]]*
     CD[nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][\[Phi][]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu5][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][\[Phi][]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][\[Phi][]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][
           CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*CD[-nu1][\[Phi][]]*
     CD[nu1][CD[mu3][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu5][\[Phi][]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu5][CD[-mu5][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][\[Phi][]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][\[Phi][]]]]*
     CD[nu1][CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[-mu3][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][\[Phi][]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu5][\[Phi][]]]]*
     CD[nu1][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]*
     CD[nu1][CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[mu4][\[Phi][]]]]*
     CD[nu1][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[-mu4][
        CD[mu5][CD[-mu5][\[Phi][]]]]]]*CD[nu1][CD[mu3][CD[mu4][\[Phi][]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[-mu3][
       CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu3][CD[mu5][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*
     CD[nu1][CD[mu3][\[Phi][]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][\[Phi][]]]]*
     CD[nu1][CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]]*
     CD[nu1][CD[mu4][CD[-mu4][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu4][CD[-mu3][\[Phi][]]]]]*
     CD[nu1][CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][
        CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]]*CD[nu1][CD[mu4][\[Phi][]]], 
    metric[mu1, mu2]*CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[mu5][CD[-mu5][\[Phi][]]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[mu5][\[Phi][]]], metric[mu1, mu2]*
     CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu5][\[Phi][]]]]]]]]*CD[nu1][\[Phi][]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][CD[mu5][
        CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]]*
     CD[nu1][CD[-nu1][\[Phi][]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][\[Phi][]]]], metric[mu1, mu2]*
     CD[mu3][CD[mu4][CD[-mu4][CD[-mu3][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu5][CD[-mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][\[Phi][]]]], metric[mu1, mu2]*
     CD[mu3][CD[-mu3][CD[mu4][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][CD[-mu5][CD[-mu3][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[-mu3][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu4][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][\[Phi][]]]], metric[mu1, mu2]*
     CD[mu4][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu5][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[mu3][CD[-mu4][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[-mu3][CD[-mu5][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[mu4][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu4][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[-mu4][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu3][CD[-mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu3][CD[mu5][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu5][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu3][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[-mu3][CD[mu4][CD[-mu4][
          CD[mu5][CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu4][CD[mu5][CD[-mu5][CD[-mu4][\[Phi][]]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][\[Phi][]]]]], 
    metric[mu1, mu2]*CD[mu4][CD[-mu4][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu5][CD[-mu5][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu5][CD[mu4][CD[-mu5][\[Phi][]]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu4][CD[-mu3][\[Phi][]]]]]], 
    metric[mu1, mu2]*CD[mu4][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[-mu4][
          CD[mu5][CD[-mu5][\[Phi][]]]]]]]], metric[mu1, mu2]*
     CD[mu5][CD[-mu5][\[Phi][]]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][\[Phi][]]]]]]], 
    metric[mu1, mu2]*CD[mu5][\[Phi][]]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu5][
           CD[-mu4][\[Phi][]]]]]]]], metric[mu1, mu2]*\[Phi][]*
     CD[nu1][CD[-nu1][CD[mu3][CD[-mu3][CD[mu4][CD[-mu4][
           CD[mu5][CD[-mu5][\[Phi][]]]]]]]]]}


==> anc/stress-energy-ansatze-spinors.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    776412,      21220]
NotebookOptionsPosition[    744838,      20750]
NotebookOutlinePosition[    745205,      20766]
CellTagsIndexPosition[    745162,      20763]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Disclaimers", "Section",
 CellChangeTimes->{{3.638515895375391*^9, 3.6385159030053587`*^9}, {
  3.852969771313532*^9, 
  3.85296977360218*^9}},ExpressionUUID->"200fd980-7f11-4c27-9b3c-\
187ed2e679ea"],

Cell["\<\
This notebook is distributed under GNU General Public License: it is \
distributed in the hope that it can be be useful, but without warranty. You \
are free to change, modify and redistribute, as long as any derivative work \
is distributed under the same license. If you do use this notebook, we kindly \
ask you to cite the original paper.

For any question or comment on this file please contact:
omar.zanusso@unipi.it\
\>", "Text",
 CellChangeTimes->{{3.852969879663752*^9, 3.852969922753627*^9}, {
   3.852969980609763*^9, 3.852970072218733*^9}, {3.852970137994939*^9, 
   3.8529701986269484`*^9}, {3.852970273554186*^9, 3.852970295775063*^9}, 
   3.852970407831194*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"7135e4d0-46db-4526-b54e-0e0275ea68e9"],

Cell["\<\
This notebook uses extensively the xAct package, available at the url:
http://xact.es/
xAct was developed to describe differential geometry and general relativity. \
This specific notebook works in flat space, but the xAct package and its \
subpackages are still useful for several reasons (mostly the ability of \
generating tensors with specific symmetries and treating dummy indices).

It also uses FieldsX
https://arxiv.org/abs/2008.12422
for frame and spin bundles. If you intend to work with spinors, it is an \
absolute must to install FieldsX.

The notebook is not intended to be a package complementary to xAct. We \
comment on some definitions/computations with simple text in blue like this \
one.\
\>", "Text",
 CellChangeTimes->{{3.852969879663752*^9, 3.852969922753627*^9}, {
  3.852969980609763*^9, 3.852970093793581*^9}, {3.85297020824205*^9, 
  3.852970269569913*^9}, {3.852970310114512*^9, 3.852970328826047*^9}, {
  3.852970362458259*^9, 3.852970653515448*^9}, {3.852973828604591*^9, 
  3.852973920436619*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"4f5df587-5f3b-430e-a47b-49b1a4405278"],

Cell["\<\
In short, this notebook applies the first algorithm described in the paper, \
but applied to the Dirac case. More comments are in the file
stress-energy-ansatz.nb

Finally notice that Lagrangians and EMT definitions have two different signs \
comapred to the paper. These two signs were our original convention \
(Euclidean) and cancel against each other.\
\>", "Text",
 CellChangeTimes->{{3.845812059519085*^9, 3.8458121332119713`*^9}, {
  3.85297202173528*^9, 3.85297230801867*^9}, {3.8529723616827717`*^9, 
  3.852972369130514*^9}, {3.852972557570355*^9, 3.8529727883966846`*^9}, {
  3.852973993818955*^9, 3.8529740220348663`*^9}, {3.852975494539863*^9, 
  3.852975498116506*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"7a1455df-95a1-457e-bf12-079746a66856"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Load", "Section",
 CellChangeTimes->{{3.638515895375391*^9, 
  3.6385159030053587`*^9}},ExpressionUUID->"e87446ba-1eb3-4331-8c7c-\
822b4f61b254"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$HistoryLength", "=", "10"}], ";"}]], "Input",
 CellChangeTimes->{{3.773048885228731*^9, 3.7730488912766237`*^9}, 
   3.8337983576863823`*^9, 3.833881765292592*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"9643c86a-d7c3-45c5-8cd0-e45719b17a35"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "xAct`xTensor`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "xAct`xPert`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "xAct`xTras`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "xAct`FieldsX`"}]}], "Input",
 CellChangeTimes->{{3.838438748310472*^9, 3.838438764654594*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"79f9f3f7-a4e8-4d05-930e-bd24af30123e"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973960904291*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"81a5d501-5d59-4845-9e63-92b30c11581b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8", ",", "23"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.3", ", ", {2015, 8, 23}],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.8529739609081373`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e601a0e9-6d86-433b-bcdf-d4aaa75ed645"],

Cell[BoxData["\<\"CopyRight (C) 2003-2020, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973960909897*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"a6dede4e-7c46-45fb-9e81-7b0e95a1d67f"],

Cell[BoxData["\<\"Connecting to external linux executable...\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973960950459*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"94ebec3d-ecea-42c3-87f5-fc6f25111d1b"],

Cell[BoxData["\<\"Connection established.\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.8529739609514713`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"02ec8e56-da1b-4e2c-9252-505b9aa699f0"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.8529739609523983`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"a15f3e86-5892-45f9-a99c-92e7cc97538f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.1.5\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor`  version ", "1.1.5", ", ", {2021, 2, 28}],
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.85297396095339*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"bd77ce05-1361-40a2-9129-3d7346598183"],

Cell[BoxData["\<\"CopyRight (C) 2002-2021, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973960954452*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"394824e0-0b6a-4eac-975b-47be33c2705b"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973960955871*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"0966e6a3-28a5-4f51-8dab-126dfdba33a0"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.8529739609576817`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"b320f95b-fe18-4b8c-82ab-b724a2a5ac20"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973960959584*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e1b4ba60-76a3-455f-97c7-021312c33227"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961051552*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"b368cf96-9c4f-40ca-bfe5-5e2455d26d62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPert`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.0.6\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2018", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xPert`  version ", "1.0.6", ", ", {2018, 2, 28}],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.8529739610528507`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"ff6e6f0f-52d5-4b98-a97d-83450d994de1"],

Cell[BoxData["\<\"CopyRight (C) 2005-2020, David Brizuela, Jose M. \
Martin-Garcia and Guillermo A. Mena Marugan, under the General Public \
License.\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.8529739610539618`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"016cd2de-00f3-4a8b-adda-6e48470886c8"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961054975*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"ed699f84-4d55-4589-a01e-b4d9fa8874ba"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.8529739610564737`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"82a225af-48d5-45de-a11b-8fbbd82e7a9a"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961058446*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"310849f6-4bec-4fd1-b1da-6360f6fde76f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$PrePrint", 
   "\[InvisibleSpace]", "\<\" assigned value \"\>", "\[InvisibleSpace]", 
   "ScreenDollarIndices"}],
  SequenceForm[
  "** Variable ", $PrePrint, " assigned value ", 
   xAct`xTensor`ScreenDollarIndices],
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.85297396105978*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"4dbded5b-8641-4f5f-ba3d-ed0c960b1c00"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$CovDFormat", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "\<\"Prefix\"\>", "\[InvisibleSpace]", "\<\" to \"\>",
    "\[InvisibleSpace]", "\<\"Postfix\"\>"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CovDFormat, " changed from ", "Prefix", 
   " to ", "Postfix"],
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961060854*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"999724cb-0ba3-4af8-873e-87b8585c6c65"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "AllowUpperDerivatives", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "ContractMetric",
    "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`AllowUpperDerivatives, " of ", 
   xAct`xTensor`ContractMetric, " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961061975*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"b6d09869-2468-458c-b7a8-e80db1c84eb4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "MetricOn", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "MakeRule", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", "None",
    "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "All"}],
  SequenceForm[
  "** Option ", xAct`xTensor`MetricOn, " of ", xAct`xTensor`MakeRule, 
   " changed from ", None, " to ", All],
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961063065*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"8ca3d67f-d5f7-49b6-a40c-7cd74a9c189f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "ContractMetrics", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "MakeRule", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`ContractMetrics, " of ", xAct`xTensor`MakeRule, 
   " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961064135*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"25844cff-63a7-404e-b49d-fc265713b02d"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961096415*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"783e5fd3-fd96-489f-81b4-858cab25bc24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`Invar`  version \"\>", 
   "\[InvisibleSpace]", "\<\"2.0.5\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "7", ",", "1"}], "}"}]}],
  SequenceForm["Package xAct`Invar`  version ", "2.0.5", ", ", {2013, 7, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961097767*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"45ec4e5b-c32b-4d48-857e-8c3173b3e95e"],

Cell[BoxData["\<\"CopyRight (C) 2006-2020, J. M. Martin-Garcia, D. Yllanes \
and R. Portugal, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.8529739610990887`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"f99ef4eb-e635-44a8-930c-76b341796e40"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "sigma", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", "constant symbol ", 
   xAct`Invar`sigma, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961100484*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"700b5bce-ed28-40cc-87f2-cdd89a6c5544"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "dim", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", "constant symbol ", 
   xAct`Invar`dim, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961101614*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"fc38af8c-37f2-42a0-8199-f44b9c5643c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "CurvatureRelations", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", "True",
    "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm[
  "** Option ", xAct`xTensor`CurvatureRelations, " of ", xAct`xTensor`DefCovD,
    " changed from ", True, " to ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961102738*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"d6e5a21c-e88a-4310-9152-3d4e9db1dda2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", 
   "$CommuteCovDsOnScalars", "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "True", "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", "False"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CommuteCovDsOnScalars, " changed from ", True,
    " to ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.8529739611038*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"547dbbe5-fbbc-4423-9043-7935c346c642"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961104788*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"df455676-15cf-4177-ae53-a15c196b6b47"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xCoba`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.8.6\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xCoba`  version ", "0.8.6", ", ", {2021, 2, 28}],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961106412*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"d646c537-2e91-484f-a0d9-557cbd5695e4"],

Cell[BoxData["\<\"CopyRight (C) 2005-2021, David Yllanes and Jose M. \
Martin-Garcia, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961108169*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"78601cd3-95b5-4f01-9734-ef3cfe07408b"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961298135*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"aa09a543-6d7f-4611-b544-7c453b621bf3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`SymManipulator`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.9.4\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "11", ",", "29"}], "}"}]}],
  SequenceForm[
  "Package xAct`SymManipulator`  version ", "0.9.4", ", ", {2016, 11, 29}],
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961299529*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"d7aa90b9-300e-460c-bd1d-4001baf847de"],

Cell[BoxData["\<\"CopyRight (C) 2011-2016, Thomas B\[ADoubleDot]ckdahl, under \
the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.8529739613007307`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"3b5894b2-180a-477b-aafe-4993a2f360ce"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961331561*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"0d2f7fe0-2213-494b-8525-838b18f671e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTras`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.4.2\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "10", ",", "30"}], "}"}]}],
  SequenceForm["Package xAct`xTras`  version ", "1.4.2", ", ", {2014, 10, 30}],
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961332995*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"6b8ad2ee-b931-4d1c-a378-3bdbbe3114f9"],

Cell[BoxData["\<\"CopyRight (C) 2012-2014, Teake Nutma, under the General \
Public License.\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961334285*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"5effdda2-a828-48d7-b88f-81aa62515a84"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$CovDFormat", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "\<\"Postfix\"\>", 
   "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", "\<\"Prefix\"\>"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CovDFormat, " changed from ", "Postfix", 
   " to ", "Prefix"],
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961335422*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"1549214f-96a5-4acf-9bcb-e0606ac88d2b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "CurvatureRelations", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`CurvatureRelations, " of ", xAct`xTensor`DefCovD,
    " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973961336461*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"8850896b-4830-4285-8dd0-a076ea030fc1"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "PacletManager`CreatePaclet","badpi",
   "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"/home/omar/.Mathematica/Applications/xAct/\
Spinors/PacletInfo.wl\\\\\\\"\\\"}]\\) is not a properly formatted \
PacletInfo.m or PacletInfo.wl file. You can use the VerifyPaclet function to \
get more detailed information about the error.\"",2,4,1,22558639762763914328,
   "Local","PacletManager`CreatePaclet"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.8486658783179417`*^9, 3.848666655264402*^9, 
  3.848668373154027*^9, 3.848668405058157*^9, 3.84872769314191*^9, 
  3.848816440220969*^9, 3.8488964783315*^9, 3.8516869738078947`*^9, 
  3.851746127822811*^9, 3.851746261195273*^9, 3.851746511542306*^9, 
  3.8529739613827887`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e13b464a-b1fe-4a69-9dfb-52fd41ac294a"],

Cell[BoxData[
 TemplateBox[{
  "PacletManager`CreatePaclet","badpi",
   "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"/home/omar/.Mathematica/Applications/xAct/\
Spinors/PacletInfo.wl\\\\\\\"\\\"}]\\) is not a properly formatted \
PacletInfo.m or PacletInfo.wl file. You can use the VerifyPaclet function to \
get more detailed information about the error.\"",2,4,2,22558639762763914328,
   "Local","PacletManager`CreatePaclet"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.8486658783179417`*^9, 3.848666655264402*^9, 
  3.848668373154027*^9, 3.848668405058157*^9, 3.84872769314191*^9, 
  3.848816440220969*^9, 3.8488964783315*^9, 3.8516869738078947`*^9, 
  3.851746127822811*^9, 3.851746261195273*^9, 3.851746511542306*^9, 
  3.8529739615848923`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e6a6f9e1-59f0-48b3-8a55-00d97a5443eb"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.8529739620220537`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"4179aefe-fd60-4bcd-809d-293332b800f6"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.8529739620241737`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"c5b21976-6f7b-43d5-88fe-c3bf2d8c298a"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.8529739620268784`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"19bfe33e-b213-4522-82a4-09f0df9c635a"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973962027885*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"798365e6-36bb-4cad-ad46-4831e3f1ba73"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`TexAct`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.4.2\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "2", ",", "19"}], "}"}]}],
  SequenceForm["Package xAct`TexAct`  version ", "0.4.2", ", ", {2021, 2, 19}],
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973962028864*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"85eaab18-7b8d-4021-85ad-5c77ea887fec"],

Cell[BoxData["\<\"CopyRight (C) 2008-2021, Thomas B\[ADoubleDot]ckdahl, Jose \
M. Martin-Garcia and Barry Wardell, under the General Public License.\"\>"], \
"Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.8529739620298443`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"2a2ad538-74c5-4cb6-a2fa-b5847c8aa38e"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973962179442*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"b5789610-2ee7-4f21-aed4-b9cad015bd60"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`FieldsX` version \"\>", 
   "\[InvisibleSpace]", "\<\"1.1.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "5", ",", "27"}], "}"}]}],
  SequenceForm["Package xAct`FieldsX` version ", "1.1.3", ", ", {2021, 5, 27}],
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.8529739621807528`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"cefc8890-89d2-4e14-827e-0018cc6335a3"],

Cell[BoxData["\<\"Copyright \[Copyright] 2019-2021 Markus B. Fr\[ODoubleDot]b \
under the GNU General Public License.\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.8529739621818047`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"5767b98f-947d-4421-b149-8769422a27a2"],

Cell[BoxData["\<\"FieldsX uses the Multisets package \[Copyright] 2011 David \
Bevan under the Wolfram Library Archive License.\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.85297396218281*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"c6c24b4c-730e-4f43-9330-7f5a0fb1f823"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973962183764*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"34d7e41f-9093-47ad-94aa-cc0aee52f695"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973962184683*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"6ba174a5-d6d1-44b3-ab0d-6ace020e4690"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.8529739621857033`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"29d8b7ef-21c4-44c2-b175-8006d2e7976d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", 
   "$CommuteCovDsOnScalars", "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "False", "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CommuteCovDsOnScalars, " changed from ", 
   False, " to ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.840525849715909*^9, 3.8405266184949636`*^9, 
  3.840526689049584*^9, 3.840876331234872*^9, 3.845104147240816*^9, 
  3.845184810050189*^9, 3.8455403819250526`*^9, 3.848665846941098*^9, 
  3.848665877790202*^9, 3.848666654734981*^9, 3.84866837263451*^9, 
  3.84866840451296*^9, 3.848727692665119*^9, 3.8488164397141523`*^9, 
  3.84889647788946*^9, 3.851686973290784*^9, 3.851746127372602*^9, 
  3.8517462607571583`*^9, 3.851746511065703*^9, 3.852973962186677*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"382904e7-5441-4c31-a493-84bb0b9be0ce"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definitions", "Chapter",
 CellChangeTimes->{{3.638515895375391*^9, 3.6385159030053587`*^9}, {
  3.838699723624073*^9, 3.838699725459133*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"49e554b2-730c-4937-8a01-6256ed859d01"],

Cell[CellGroupData[{

Cell["Definition of the metric manifold", "Section",
 CellChangeTimes->{{3.638515895375391*^9, 3.638515923480748*^9}, {
  3.809934993238655*^9, 
  3.809935016607369*^9}},ExpressionUUID->"c2676cb0-00e9-4efe-9382-\
f2f91fd21586"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"indices", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"mu", ",", "nu"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<mu\>\"", ",", 
         RowBox[{"ToString", "[", "j", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "20"}], "}"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<nu\>\"", ",", 
         RowBox[{"ToString", "[", "j", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "20"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.638515739984177*^9, 3.63851574212576*^9}, {
  3.7303738738249273`*^9, 3.7303738771188507`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"29b0c3a7-8284-4bee-9059-46b59a99f205"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "mu", ",", "nu", ",", "mu1", ",", "mu2", ",", "mu3", ",", "mu4", ",", "mu5",
    ",", "mu6", ",", "mu7", ",", "mu8", ",", "mu9", ",", "mu10", ",", "mu11", 
   ",", "mu12", ",", "mu13", ",", "mu14", ",", "mu15", ",", "mu16", ",", 
   "mu17", ",", "mu18", ",", "mu19", ",", "mu20", ",", "nu1", ",", "nu2", ",",
    "nu3", ",", "nu4", ",", "nu5", ",", "nu6", ",", "nu7", ",", "nu8", ",", 
   "nu9", ",", "nu10", ",", "nu11", ",", "nu12", ",", "nu13", ",", "nu14", 
   ",", "nu15", ",", "nu16", ",", "nu17", ",", "nu18", ",", "nu19", ",", 
   "nu20"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6385157657646713`*^9, 3.638681805105813*^9, 3.641017346108691*^9, 
   3.641105219831572*^9, 3.641211389273055*^9, 3.6412740790972843`*^9, 
   3.686051592274725*^9, 3.686138398299609*^9, 3.6862886114023447`*^9, 
   3.686307872199684*^9, 3.6863892809794693`*^9, 3.730373879602418*^9, 
   3.730467596327039*^9, 3.734426091690295*^9, 3.7344311459982643`*^9, 
   3.734772034602227*^9, 3.734850423588442*^9, 3.743506656985169*^9, 
   3.743507598168744*^9, 3.757846745092227*^9, 3.763375833047143*^9, 
   3.785669621406356*^9, 3.785669731593157*^9, 3.785841426024544*^9, {
   3.7881781177674103`*^9, 3.788178138683893*^9}, 3.7882644244739*^9, 
   3.788266513858889*^9, 3.802174117933522*^9, 3.802239821867029*^9, 
   3.809932372910316*^9, 3.80994987851497*^9, 3.809949946060948*^9, 
   3.809949987546685*^9, 3.8099506397315702`*^9, 3.809959606263373*^9, 
   3.810442307977902*^9, 3.810442776282003*^9, 3.810442822571258*^9, 
   3.8108225004856653`*^9, 3.813212199151478*^9, 3.813920241079588*^9, 
   3.823415988036975*^9, 3.823594623999832*^9, 3.823604393956478*^9, 
   3.8290466898429413`*^9, 3.829886786975985*^9, 3.829973118226984*^9, 
   3.830054682305739*^9, 3.8300561159191236`*^9, 3.83206685370706*^9, 
   3.83206917910427*^9, 3.838098482304932*^9, 3.838100340827105*^9, 
   3.838181763923827*^9, 3.838189530543956*^9, 3.8381897376186247`*^9, 
   3.838190710275031*^9, 3.838266806928357*^9, 3.838276277805564*^9, 
   3.838277353625257*^9, 3.838281241863104*^9, 3.838361646666782*^9, 
   3.838438797107534*^9, 3.838439299208403*^9, 3.838440187771901*^9, 
   3.838537005905747*^9, 3.838614484720186*^9, 3.838700733712398*^9, 
   3.838785921117558*^9, 3.838867923537455*^9, 3.838958940626041*^9, 
   3.83906581412888*^9, 3.839563000783881*^9, 3.839581465450783*^9, 
   3.8396486098188143`*^9, 3.840343833565248*^9, 3.840525963476593*^9, 
   3.840526620024774*^9, 3.840526690435419*^9, 3.8408763322067423`*^9, 
   3.845104148306368*^9, 3.84518481108283*^9, 3.845540383693591*^9, 
   3.8486658983023043`*^9, 3.848666664903936*^9, 3.848668373907908*^9, 
   3.8486684070417633`*^9, 3.8487276975012903`*^9, 3.848816440809873*^9, 
   3.8488964789961357`*^9, 3.851686975990858*^9, 3.8517461284128428`*^9, 
   3.851746262325344*^9, 3.851746512590417*^9, 3.852974031179042*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"c716e5fd-a93b-426a-8d9b-d685770791a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefConstantSymbol", "[", "dimM", "]"}]], "Input",
 CellChangeTimes->{{3.641017354093669*^9, 3.6410173617133017`*^9}, 
   3.686053370970106*^9, {3.730373884119731*^9, 3.730373885771809*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"afb0c4a9-89cf-4091-9d6f-17750efff189"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "dimM", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`dimM, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwV0FtMEnAYxmHYbLXKwzQD6kKc3BQ0WYdNDA8fHXStWZmxtbYyFE2jyDRK
V1asBRFCUoEBxZzSrKxVs8NWiA0qWK1WrWwa6qKk7LNZc2bqVt//4t1z/f7S
VdpiNZfD4RTQ/OLtO0plCBPm5GMm8rpLrj9LpgmDJcklCD7zk6rlZLvCYxpQ
ISgL03kxUvBxXRqz0l0nYmo6/hxiCvvDH36QEttxY28ZwrLJ3AAzdPh9iFk7
bpU0lyPouMNxwiqEjl8Z3fXVCENuvdJ+FEGczz03Soosedt+kzNT8q6tBoSl
BaXfRo0ILwWhRP4ZhPWRDdE8UsQ9Yc8n19Q8KF/YhNA2T23gkQnS5tOOFoT4
La79LeTI60ZpD2nbVDwdICusK1ODpEkXtjAPagbufydPiR8rf5Jvk1ZFmDMV
8sAY2Z7aO4t/CWHqyL87OeTcusoxZoKtflcuc4/Pu49szXE0nCd3zn7o8JHP
ZSJpjLR01mQnOhF4nIs3VpOTzmCflrx9TeBRuRAu6DLb9pILMFtjJlPmr4gO
uhHe9R94k3UZodF4MkNGfrpVJGG+WmL4GiX9u02KcS/9UpR5F1+lzhvj1obJ
kUdNan8ngv7L5qdMbW23s4cMFn2+wgxb+2wRstC9KDbnJoL72dB0JpnUyjHq
7yLcG4yv9pAK/osGptue4mRmDcf+TnQh/Acm2TDU
  "],
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"d3ee055d-f85c-4fcc-9642-0552c903f9e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefManifold", "[", 
  RowBox[{"M", ",", "dimM", ",", "indices"}], "]"}]], "Input",
 CellChangeTimes->{{3.638515043025467*^9, 3.638515080138012*^9}, {
   3.638515507519627*^9, 3.638515566326762*^9}, {3.638515769837538*^9, 
   3.638515770981058*^9}, {3.641017349969612*^9, 3.641017350745111*^9}, 
   3.68605337389653*^9, 3.730467590639979*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"19f11c99-5d2d-495b-8e21-e8cc289d8d78"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefManifold", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"manifold \"\>", "\[InvisibleSpace]", "M", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefManifold, ": Defining ", "manifold ", $CellContext`M,
    ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVx1tIE3AUgPHN7iBJutRUtMsSKsFl5Vpr5pFoQtSY2iB7yNaMnG6jIMlp
lCu25Vw1hTnXykrnQ3aBtUYGy8W02YUgCaVirhg1y2PIkMC00fk/fPz4Nih1
FbVcDocjpQ5frz5WI0JIjKVdaCM/ysBgIfPloarUKnr5cF0RmaS90zapRDB2
vMyIkZ96pXnMsjWNfGZj4u855lzD2/Fp8u7jS+aJkwgHhuqDTJd7fJRZtNFW
YFMhaPNjS9fXISw2b37RpEZ40n1ZYW9ByHuUdGOGXH6v9EicfD8t8VaaEISa
E1MzZoTm86MpmVcROuYPRveRinWt9lKSJ3umSrciDFhOmTLIuOaHscuBkH7I
pXWQJcaLggAJ5ZULQdLavmvtMLm49c01Zo0g4vtJ7uT5Fb/JcmFxmOkRSoKz
ZCI0sSyzG8G3bYtHQvaLT88ynU364yXk04jfrSFTtzv0neSkaLDLT1Y/5wti
ZEh8dk+KE+Efzz4gJgv5I591pF6W1aO8iWCzCnrryRyvuKGd/BLYEY24EMb6
znzYfQshDIZNIjJuqihgegZN36PkL66lbM6NkJyrcmf3I7SqV+1/TRan3a8d
eoCw4qtuhGleEnAGyFxp9DZzb0tyZ5hEeXZs5UOEV75vC4VklplrNngQYs7V
6h6yL+ednnnlKM/JdMem5v94Ef4DhqcwNA==
  "],
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"c04821d1-be10-411c-b3eb-8584386bd804"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", "TangentM", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", 
   "vbundle ", $CellContext`TangentM, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVx1tIE3AUgPHNLhZIki41Fe2yhEpwWbnWmnkkUogaUxtkD9makdNtFCQ5
jXLFtpyrpqBzzax0PrQusNbIYLmYNrsQJKFUzBWjlnkMGRKYNjr/h48f30aF
tqKWy+FwyqgjN6qP14gQ4uOpF9vIj1LQm8k8WbAqpYpeNlJXSCZo7rRNKRAM
HS/To+Sn/rJcZunaRj6zMf73PHO+4e3EDHn38WXT5CmEg8P1AabDOTHGLNxk
zbcqETR50eUb6hCWmre8aFIhPOm5Iu9qQch9lHBzllx5r+RojHw/I/FUGhGE
6pM/Z00IzRfGkjOuIXQsHIrsJ+XrW7tKSJ70mTLNguAynzamkzH1D0O3DSHt
sENjI4sNlwR+EsorFwOkpX33uhFyadub68waQdg7Te7i+eS/yXJhUYjpFkoC
c2Q8OLkiowfBu32rW0IOis/MMe1NuhPF5NOwz6kmU3bYdJ3klGio20dWP+cL
omRQfG5vsh3hH6/LJSYL+KOftaROmtmnuIVgtQj668lsj7ihnfzi3xkJOxDG
B85+2NOLEAL9ZhEZM1bkM91Dxu8R8hfXXDrvREjKUTqzBhFaVasPvCaLUu/X
Dj9ASPyqHWWalvntfjKnLHKbua8lqTNEoiwruuohwivvt8UCMtPENendCFH7
GlUfOZD9Tse8eoxnZ7oSpxf+eBD+A4C9L1s=
  "],
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"a68af8b0-2ef2-497a-893b-4105fcd943c4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefMetric", "[", 
  RowBox[{
   RowBox[{"+", "1"}], ",", 
   RowBox[{"metric", "[", 
    RowBox[{
     RowBox[{"-", "mu1"}], ",", 
     RowBox[{"-", "mu2"}]}], "]"}], ",", "CD", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<;\>\"", ",", "\"\<\[EmptyDownTriangle]\>\""}], "}"}], ",", 
   RowBox[{"CurvatureRelations", "\[Rule]", "True"}], ",", 
   RowBox[{"Torsion", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.638515122904039*^9, 3.638515126258561*^9}, {
  3.6385155437520523`*^9, 3.638515547939392*^9}, {3.638532963424756*^9, 
  3.6385329640313597`*^9}, {3.641017388845922*^9, 3.6410173924008703`*^9}, {
  3.809949794657362*^9, 3.809949798153183*^9}, {3.809949830242565*^9, 
  3.809949850818884*^9}, {3.809949928828053*^9, 3.8099499291482563`*^9}, {
  3.8099499608971853`*^9, 3.809950008658239*^9}, {3.8104427547307453`*^9, 
  3.8104427616444607`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"07ea5eb1-ac45-478b-8c7d-3042efb59dd5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric metric tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"metric", "[", 
    RowBox[{
     RowBox[{"-", "mu1"}], ",", 
     RowBox[{"-", "mu2"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric metric tensor ", 
   $CellContext`metric[-$CellContext`mu1, -$CellContext`mu2], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB2K+ygvqz5PeOKYs+lMKohlSX1x7DaS3iDZ2XE9+4xg/
fe5hEK2mcf0EiOZeNlFnYgpQ/uYLFoXMN458n1X3VWa9ceQ51RI2reaNo0oi
y4S3QJqDxyn0E5A2sbPfEtz+xnHS3aQXbzveOOatO8kv0fnGUUbM97E9kDbZ
1DTNAUg31O1MEet943iuLLtdHEj77Ndvnz7jjeMBu3l5M4D0lwcNBgeA9Lr3
Ib8PA+lb681EjwDpZddO94HoKt4H214C6Uy3fWHvgHRCuPldEP3K1O7wByD9
68QNVomZbxwF5Es22QJp87rMDyD6WHV1vB2Qdm0+sDQXSE+4MLNqMpBetmXX
9L1AOvqAmsFzIJ36v9iKf9Ybx1XS01dbA+kt7sdu5QNpIQnp+Umz3ziGHDZc
nA2kz3Da5vQA6SpP08f357xx9D1ddNFi7hvHQ5GtypZA+u3VYB0QvYGx8+lj
ID0pvMfpy1Kg+rzUpdLL3jiGdXG5nATSX/oupu5f88ZRgv3EURC9KvXgrANA
OrjiyTwQzT0jf/JdIJ1iJPOcY+0bR68nj37rA+kXa5k6mja9cZxYy581H0iL
Wp6tAtFFH0VngWiV+Fc/v2154wgAN04RUw==
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"a755f67a-64ec-4fbc-8445-62fa5add402f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric tensor \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"epsilonmetric", "[", 
    RowBox[{
     RowBox[{"-", "mu"}], ",", 
     RowBox[{"-", "mu1"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric tensor ", 
   $CellContext`epsilonmetric[-$CellContext`mu, -$CellContext`mu1], ". ", ""],
  
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVyk9I03EcxvEZSpbmIpgNJlRU1kHQQjMLtz7SH4q8NJtEB2vtd5jWBlqR
08S02AwTp+DmSoViO1hajB9BQfqrlcys0ENawkiasWWfleUQyqCe7+HhdXje
W8z2E1KKSqUyYFn1kztiZibL3b+XhCopPv0NypprrplzTFWevpAwd+dMWJgR
cOe5Lfg/xlM3W5mylraP1FczZb6+buppZNp2NrUzAdMzy07+goV6g2x0MnVF
zPGEi8k2PK7WtjHlZJdHDbAw2NJzADY3PbFk32J6d7nGuREeH813erxMir7f
5oXJueYCBQ7/qFgJwdmHezQvYWB6okPoWDf3+Cu0Hh4xfYdnKosjwoUifWgR
/gl/SNP2Mq3fdDFYCoubrIvCsYaGKj081Kr4L8DOyV5HNwzITz3P4GkltyAG
pX91+9Q+pkGd5/5+KB8Zm7XDDVrdgPk2U0Vo170a+GZN6fl26DhaFP10h6l8
onZqbx/Ti1M3tpbAxHtjnvBRStuXKOyqbC9L+tHbJL8uwGS6ufbgOEx2TEmj
D5i0q8OvhIPSc58CjVfm+4UZXnt3BFp258TSh5iOzX9eyYfxoVWuliCT+6q6
egBqSt46hLU/NT5hY93C72WZ6T86mhG/
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"68ca02f8-07ea-4f1a-9f7d-d44403826f2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"covariant derivative \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"CD", "[", 
    RowBox[{"-", "mu1"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "covariant derivative ", 
   $CellContext`CD[-$CellContext`mu1], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB2K+ygvqz5PeOKYs+lMKohlSX1x7DaS3iDZ2XE9+4xg/
fe5hEK2mcf0EiOZeNlFnYgpQ/uYLFoXMN458n1X3VWa9ceQ51RI2reaNo0oi
y4S3QJqDxyn0E5A2sbPfEtz+xnHS3aQXbzveOOatO8kv0fnGUUbM97E9kDbZ
1DTNAUg31O1MEet943iuLLtdHEj77Ndvnz7jjeMBu3l5M4D0lwcNBgeA9Lr3
Ib8PA+lb681EjwDpZddO94HoKt4H214C6Uy3fWHvgHRCuPldEP3K1O7wByD9
68QNVomZbxwF5Es22QJp87rMDyD6WHV1vB2Qdm0+sDQXSE+4MLNqMpBetmXX
9L1AOvqAmsFzIJ36v9iKf9Ybx1XS01dbA+kt7sdu5QNpIQnp+Umz3ziGHDZc
nA2kz3Da5vQA6SpP08f357xx9D1ddNFi7hvHQ5GtypZA+u3VYB0QvYGx8+lj
ID0pvMfpy1Kg+rzUpdLL3jiGdXG5nATSX/oupu5f88ZRgv3EURC9KvXgrANA
OrjiyTwQzT0jf/JdIJ1iJPOcY+0bR68nj37rA+kXa5k6mja9cZxYy581H0iL
Wp6tAtFFH0VngWje7lc/v2154wgAN8oRaA==
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"8c33d38d-00c5-4a89-aba4-3eb7dc67e6bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TorsionCD", "[", 
    RowBox[{"mu", ",", 
     RowBox[{"-", "mu1"}], ",", 
     RowBox[{"-", "mu10"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`TorsionCD[$CellContext`mu, -$CellContext`mu1, \
-$CellContext`mu10], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVyl1Ik3EYxuEZRpbmIpgNJlRU1oGghWYWbj3SB0WeNJtEB9baezC1DeyD
nCVmxWaYOAX3USoU24GlxngJFNK3VjKzQg/SEkbSjC17VlYjKIO6/wc318H9
22y2H5fSVCqVActumNoeNzNZ7v29KFRJiZkvUNZcc82eZar29ISFeTtmI8LM
oDvfbcH/PpG+ycqU/XPbaEMNU9bLG6buK0xbz6R3JGFGVvmJH7BIb5CNTqbO
qDmRdDHZBifU2lam3JyKmAEWhVq698PmpmFLzm2mN5dqnRvgsbECp8fLpOh7
bV6Ymm8uVODgt8rlMJwb2q15DoMzk+1Cx9r5x5+h9dCo6Ss8XVUSFS4W68NL
8E/k3Uqtj2ndxguhMljSZF0Sjjc2VuvhwetK4BzsmPI5umBQHvE8gaeUvMI4
lP6d36v2M/XrPA/2Qfnw+Jwdrtfq+sx3mCrDO+/Xwlery+raoONIcezDXaaK
yfrpPT1Mz07e3FIKk2+N+cJHaa2fYrCzqq08FUBvkwK6IJPp1poDEzDVPi2N
PWTSroq8EPZLT/0KNF5e6BVmeu1dUWjZlRvPGGA6uvBxuQAmBla4WkJM7qvq
mj6oKX3tENZ/1/iFdb7F379kpv87JBHV
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"a6531829-0bed-4d81-a5d5-72ecc24717b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"ChristoffelCD", "[", 
    RowBox[{"mu", ",", 
     RowBox[{"-", "mu1"}], ",", 
     RowBox[{"-", "mu10"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`ChristoffelCD[$CellContext`mu, -$CellContext`mu1, \
-$CellContext`mu10], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVyl1IU3EcxvEZRpbmIpgNJlRU1oWghWYWbv2kF4q8aTaJLsy1czGtDeyF
nCVmxWaYOAU3VyoUOxeWFuMQFKTHVjKzQi/SEkbSjC37raxGUAb1/C8ePhfP
d6PVeVRK02g0Jiy7YXJr3Mpku/P3vFAjJaa/QEV3xTNziqna1xsW5m2biQgz
ZW++14b/fSJ9g50p++eW4YZapqyX1yzdl5g216R3JGFGVvmxH7DIaFLMbqbO
qDWR9DA5hsa1+lam3JyKmAkWhVq698Lmpse2nJtMby7UudfBIyMFbp+fSTX2
OfwwNddcqMKhb5VLYTj7YKfuOZSnJ9qFrtVzjz5D+4Fhy1d4sqokKlwoNoYX
4Z/Iu+X6HqY168+FymBJk31RONbYWG2E+6+qwTOwY7LH1QVl5YnvKTyh5hXG
ofTv7G5tgGnA4Lu3ByoHx2adcK3e0G+9xVQZ3n63Dr5aWXa6DboOFcc+3Gaq
mKif2tXL9Oz49U2lMPnWnC98mNb6KQY7q9rKU0H0DilokJksN1btG4ep9ilp
5D6TfkXkhXBAGg2o0Hxxvk+Y6Xd2RaFtR248Y5Dp8PzHpQKYGFzmaQkxeS9r
a/uhrvS1S1j/XRcQBuSF378Upv887xIQ
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"6544dd8a-490e-4093-aa33-15137c775eee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Riemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"RiemannCD", "[", 
    RowBox[{
     RowBox[{"-", "mu"}], ",", 
     RowBox[{"-", "mu1"}], ",", 
     RowBox[{"-", "mu10"}], ",", 
     RowBox[{"-", "mu11"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Riemann tensor ", 
   $CellContext`RiemannCD[-$CellContext`mu, -$CellContext`mu1, \
-$CellContext`mu10, -$CellContext`mu11], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB2K+ygvqz5PeOKYs+lMKohlSX1x7DaS3iDZ2XE9+4xg/
fe5hEK2mcf0EiOZeNlFnYgpQ/uYLFoXMN458n1X3VWa9ceQ51RI2reaNo0oi
y4S3QJqDxyn0E5A2sbPfEtz+xnHS3aQXbzveOOatO8kv0fnGUUbM97E9kDbZ
1DTNAUg31O1MEet943iuLLtdHEj77Ndvnz7jjeMBu3l5M4D0lwcNBgeA9Lr3
Ib8PA+lb681EjwDpZddO94HoKt4H214C6Uy3fWHvgHRCuPldEP3K1O7wByD9
68QNVomZbxwF5Es22QJp87rMDyD6WHV1vB2Qdm0+sDQXSE+4MLNqMpBetmXX
9L1AOvqAmsFzIJ36v9iKf9Ybx1XS01dbA+kt7sdu5QNpIQnp+Umz3ziGHDZc
nA2kz3Da5vQA6SpP08f357xx9D1ddNFi7hvHQ5GtypZA+u3VYB0QvYGx8+lj
ID0pvMfpy1Kg+rzUpdLL3jiGdXG5nATSX/oupu5f88ZRgv3EURC9KvXgrANA
OrjiyTwQzT0jf/JdIJ1iJPOcY+0bR68nj37rA+kXa5k6mja9cZxYy581H0iL
Wp6tAtFFH0VngehdG179/LbljSMAPjUSOg==
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"cad4349d-d48e-40f6-8be5-63f2d2c3fca7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Ricci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RicciCD", "[", 
    RowBox[{
     RowBox[{"-", "mu"}], ",", 
     RowBox[{"-", "mu1"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric Ricci tensor ", 
   $CellContext`RicciCD[-$CellContext`mu, -$CellContext`mu1], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB2K+ygvqz5PeOKYs+lMKohlSX1x7DaS3iDZ2XE9+4xg/
fe5hEK2mcf0EiOZeNlFnYgpQ/uYLFoXMN458n1X3VWa9ceQ51RI2reaNo0oi
y4S3QJqDxyn0E5A2sbPfEtz+xnHS3aQXbzveOOatO8kv0fnGUUbM97E9kDbZ
1DTNAUg31O1MEet943iuLLtdHEj77Ndvnz7jjeMBu3l5M4D0lwcNBgeA9Lr3
Ib8PA+lb681EjwDpZddO94HoKt4H214C6Uy3fWHvgHRCuPldEP3K1O7wByD9
68QNVomZbxwF5Es22QJp87rMDyD6WHV1vB2Qdm0+sDQXSE+4MLNqMpBetmXX
9L1AOvqAmsFzIJ36v9iKf9Ybx1XS01dbA+kt7sdu5QNpIQnp+Umz3ziGHDZc
nA2kz3Da5vQA6SpP08f357xx9D1ddNFi7hvHQ5GtypZA+u3VYB0QvYGx8+lj
ID0pvMfpy1Kg+rzUpdLL3jiGdXG5nATSX/oupu5f88ZRgv3EURC9KvXgrANA
OrjiyTwQzT0jf/JdIJ1iJPOcY+0bR68nj37rA+kXa5k6mja9cZxYy581H0iL
Wp6tAtFFH0Vngeis3a9+ftvyxhEAPAIR9Q==
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"84063dbd-9f85-47f8-ae19-afcf0c0c3816"],

Cell[BoxData["\<\"** DefCovD:  Contractions of Riemann automatically replaced \
by Ricci.\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJwVyl9Ik3EYxfEZRpbmIpgNJlRU1oWghWYWbj3SH4qEaDaJLqy192JaG1hG
zhKzYjNMnIKbKxWK7cLSYrwEBelbK5lZoRdpCkNpxmY+K7MRlEGd38Xhc3G+
m832E1KKSqUyYJl1Y9tjZibL/b+1QpUUn1iAsua6a/IcU6WnOyTM2TEZFqYH
3LluC/6peOomK1Pmz22DdVVMGW9vmjqvMm09m9qWgGkZpSeXYIHeIBudTO0R
czzhYrINjKi1zUzZWWVRAywINnXuh40NzyxZd5g+XK52boDHhvKcHi+Tou+x
eWFytjFfgQPfy5dDcPrxbs1rGJgYbRU61s4+nYfWQ4Omb/BMRVFE+LVQH1qE
f8KfVmq7mNZtvBQsgUUN1kXhcH19pR4evKH4L8C2sS5HBwzIzz0v4GklJz8G
pX8X96p9TH06z8N9UD48PG2H67W6XvNdpvLQzgfV8N3qkvMt0HGkMDpzj6ls
tGZ8TzfTq1O3thTDxEdjrvBJSvOXKGyvaClN+tHbJL8uwGS6vebACEy2jktD
j5i0q8JvhH3SS58CjVfmeoTpXntHBFp2ZcfS+pmOzn1ezoPx/hWupiCT+5q6
qhdqit87hDU/ND7h8aWF379kpv88uRIT
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"0136e763-fa03-4f42-a81c-70c5d5e70147"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Ricci scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"RicciScalarCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Ricci scalar ", 
   $CellContext`RicciScalarCD[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVyk9I03EcxvEtjCzNRTAbTKiorIOghWYWbn2kPxR5aTaJDtba7zCtDewP
OUvMis0wcQpurqZQbAdLjfEjUEh/tZKZFXpISxhJM7bqs7IaQRnU8z08vA7P
e6PFcVRSq1QqI5bTMLU1YWGy3v17QaiSkjNfoKy96p49zVTjDUSE+dtmo8Ks
kKfAY8X/LpmxwcaU83PLaEMtU/aL6+buy0ybT2V0pGBmdsWxH7DYYJRNLqbO
mCWZcjPZByc0ulamvNzKuBEWh1u698LmpmFr7i2m1xfrXOvgkbFCl9fHpBh6
7T6Ynm8uUuDgt6qlCJwb2ql9BkMzk+1C5+r5R5+g7cCo+Ss8WV0aE34uMUQW
4Z/o2+W6HqY168+Hy2Fpk21RON7YWGOA+68pwbOwY6rH2QVD8oj3MTyh5Bcl
oPTv3G6Nn6lf772/B8oHx+cccK1O32e5zVQV2X6vDr5cWX6mDToPlcTf32Gq
nKyf3hVgenr8xqYymHpjKhA+VLd+jMPO6raKdBC9XQrqQ0zmm6v2TcB0+7Q0
9oBJtyL6XNgvPfEr0HRpoVeY5XN0xaB1R14ic4Dp8MKHpUKYHFjmbgkzea5o
avugtuyVU1j/XesXBtT8+5fM9B84kBFw
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"9510e51e-8421-489f-b5d4-1fea1a170931"],

Cell[BoxData["\<\"** DefCovD:  Contractions of Ricci automatically replaced \
by RicciScalar.\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJwVyl1Ik3EYxuEZRpbmQpgNJlRU1oGghWYWbj3SB0WeNJtEkLX2HkxrA/sg
Z4lZsRkmTsHNlQrFdmCpMV6CgvStlcyPQg/SEobijK16VlYjKIO6/wc318H9
22S2H5NSVCqVAcusm9wWMzNZ7v+9JFRJ8ekvUNZcd82cZarydIeEudtnwsL0
gDvPbcH/IZ660cqU+XPrUF01U8bYTVPnVaYtZ1LbEjAto+z4D1ioN8hGJ1N7
xBxPuJhsA6NqbTNTTnZ51AALg02d+2Bjw1NL9h2mt5drnOvh0eF8p8fLpOh7
bF6YnG8sUODAt4rlEJwd3KV5BQPT461Cx9r5J5+g9eCQ6Ss8XVkcEX4u0oeW
4J/w+5XaLqZ1Gy4GS2Fxg3VJOFJfX6WHB24o/vOwbbLL0QED8jPPc3hSyS2I
QenfhT1qH1OfzvNwL5QPjczaYZZW12u+y1QR2vGgBk6sLj3XAh2Hi6Jz95jK
x2undnczvTxxa3MJTLwz5gkfpzR/jML2ypaypB+9TfLrAkym22v2j8Jk65Q0
/IhJuyr8WtgnvfAp0HhlsUeY7rV3RKBlZ04srZ/pyOLCcj6M969wNQWZ3NfU
1b1QU/LGIaz9rvEJT2Xx718y0383DxFC
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"dd22f3cb-caa2-4f85-886b-3479e14f2d50"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Einstein tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"EinsteinCD", "[", 
    RowBox[{
     RowBox[{"-", "mu"}], ",", 
     RowBox[{"-", "mu1"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Einstein tensor ", 
   $CellContext`EinsteinCD[-$CellContext`mu, -$CellContext`mu1], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVyl1Ik3EYxuEZRpbmIpgNJvRtHQhaaGbh1iN9UORJs0l0YM29wTQ3sA9y
lpgVm2HiFNxcqVBsB6YW4yUoSN9ayswKPUhTGEkztupZWY2gDOr+H9xcB/dv
o9l+TEpRqVQGLLN+clvMzGS5+/eCUCXFp79AWXPVNVPFVOnpCQlzts+EhekB
d67bgn82nrrBypT5c+twfTVTxsvrpq7LTFtOp7YnYFpG6fEfsEBvkI1Opo6I
OZ5wMdmGxtXaFqbsrLKoARYEm7v2wabGx5asW0xvLtY418GjI3lOj5dJ0ffa
vDA535SvwKFv5UshOPdgl+YFDExPtAkdq+cffYLWg8Omr/BURVFE+LlQH1qE
f8Lvlmu7mdasPx8sgUWN1kXhWENDpR4euKb4a2H7ZLejEwbkJ56n8KSSkx+D
0r9ze9Q+pn6d5/5eKB8am7PDtVpdn/k2U3lox70a+GplydlW6DhcGH1/h6ls
om5qdw/T8xM3NhfDxFtjrvBhSsvHKOyoaC1N+tHbJL8uwGS6uWr/OEy2TUkj
A0zaFeFRYb/0zKdA46WFXmG6194ZgZad2bG0QaYjCx+W8mB8cJmrOcjkvqKu
7oOa4tcOYd13jU94ZhP//iUz/Qc3vxFa
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"57bc0862-146a-42d2-82f2-efce6ca83c4b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Weyl tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"WeylCD", "[", 
    RowBox[{
     RowBox[{"-", "mu"}], ",", 
     RowBox[{"-", "mu1"}], ",", 
     RowBox[{"-", "mu10"}], ",", 
     RowBox[{"-", "mu11"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "Weyl tensor ", 
   $CellContext`WeylCD[-$CellContext`mu, -$CellContext`mu1, \
-$CellContext`mu10, -$CellContext`mu11], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVyl1IU3EcxvEZRpbmIpgNJlRU1oWghWYWbv2kF4q8aTaJLqy5czHNDeyF
PJaYFZth4hTcXKlQbBeWFuMQFKSnVjKzQi9SE0bSjK36raxGUAb1/C8ePhfP
d6PVeVRK02g0Jiy7cXJr3Mpku/33nFAjJaa/QEV32T1Tw1Tt7QsL87bNRISZ
QU++x4b/XSJ9g50p++eWkcZapqyXVy09F5k2n0rvTMKMrPJjP2CR0aSYXUxd
UWsi6WZyDI9r9W1MuTkVMRMsCrX27IUtzY9sOTeY3pyvc62DR0YLXF4fk2rs
d/hgar6lUIXD3yqXwnDu/k7dcxicnugQyqvnH36C9gMjlq/wZFVJVPi52Bhe
hH8is8v1vUxr1p8NlcGSZvuicKypqdoI919RA/Wwc7JX7oZB5bH3CTyh5hXG
ofTvzG6tn2nQ4L27ByoHx+accK3eMGC9yVQZ3n6nDr5aWXa6HcqHimPvbzFV
TDRM7epjenb82qZSmHxrzhc+SGv7GINdVe3lqQB6hxQwBJks11ftG4epjilp
9B6TfkXkhXBQeupXofnCQr8w0+fsjkLbjtx4xhDT4YUPSwUwMbTM3Rpi8lzS
1g5AXelrWdjwXecXyjXJ378Upv86LBGw
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"2365b1fb-051b-437c-ba72-8b6f2304a681"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric TFRicci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TFRicciCD", "[", 
    RowBox[{
     RowBox[{"-", "mu"}], ",", 
     RowBox[{"-", "mu1"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric TFRicci tensor ", 
   $CellContext`TFRicciCD[-$CellContext`mu, -$CellContext`mu1], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB2K+ygvqz5PeOKYs+lMKohlSX1x7DaS3iDZ2XE9+4xg/
fe5hEK2mcf0EiOZeNlFnYgpQ/uYLFoXMN458n1X3VWa9ceQ51RI2reaNo0oi
y4S3QJqDxyn0E5A2sbPfEtz+xnHS3aQXbzveOOatO8kv0fnGUUbM97E9kDbZ
1DTNAUg31O1MEet943iuLLtdHEj77Ndvnz7jjeMBu3l5M4D0lwcNBgeA9Lr3
Ib8PA+lb681EjwDpZddO94HoKt4H214C6Uy3fWHvgHRCuPldEP3K1O7wByD9
68QNVomZbxwF5Es22QJp87rMDyD6WHV1vB2Qdm0+sDQXSE+4MLNqMpBetmXX
9L1AOvqAmsFzIJ36v9iKf9Ybx1XS01dbA+kt7sdu5QNpIQnp+Umz3ziGHDZc
nA2kz3Da5vQA6SpP08f357xx9D1ddNFi7hvHQ5GtypZA+u3VYB0QvYGx8+lj
ID0pvMfpy1Kg+rzUpdLL3jiGdXG5nATSX/oupu5f88ZRgv3EURC9KvXgrANA
OrjiyTwQzT0jf/JdIJ1iJPOcY+0bR68nj37rA+kXa5k6mja9cZxYy581H0iL
Wp6tAtFFH0Vngej1yu9/ftvyxhEAOiARpw==
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"f05b16ce-043f-4cfc-b4cb-1341b1140916"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Kretschmann scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"KretschmannCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Kretschmann scalar ", 
   $CellContext`KretschmannCD[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVyk9I03EcxvEZRpbmIpgNJlRU1kHQQjMLtz7SH4q8NNuIDtba7zCtDewP
OUvMis0wcQpurlQotoOlxvgRKKS/WsnMCj2kJYykGVv1Wa0aQRnU8z08vA7P
e6PFcVTKUKlUBiy3YXpr3MJkvfv3glAlJWa/QFlz1T13mqnG2xsWFmybiwiz
g55CjxX/u0TmBhtT7s8tYw21TDkvrpu6LzNtPpXZkYRZOZXHfsASvUE2upg6
o5ZE0s1kH5pUa1uZ8vOqYgZYEmrp3gubm0asebeYXl+sc62DR8aLXF4fk6Lv
s/tgeqG5WIFD36qXwnB+eKfmGQzOTrULnasXHn2CtgNjpq/wpLksKvxcqg+n
4J/I2+XaHqY168+HKmBZky0lnGhsrNHD/deUwFnYMd3j7IJBedT7GJ5QCorj
UPp3brfazzSg897fA+WDE/MOuFar67fcZqoOb79XB1+urDjTBp2HSmPv7zBV
TdXP7Oplenr8xqZymHxjLBQ+zGj9GIOd5rbKdAC9XQrogkymm6v2TcJ0+4w0
/oBJuyLyXDggPfEr0HhpsU+Y7XN0RaF1R348a5Dp8OKHpSKYGFzmbgkxea6o
a/uhpvyVU1j/XeMXmt2p379kpv86KRG1
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"07ad6149-8a8c-4329-98e9-2586ed927edd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RiemannToWeylRules for dim \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["dimM",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`dimM,
    Editable->False]}],
  SequenceForm[
  "** DefCovD:  Computing RiemannToWeylRules for dim ", $CellContext`dimM],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB2K+ygvqz5PeOKYs+lMKohlSX1x7DaS3iDZ2XE9+4xg/
fe5hEK2mcf0EiOZeNlFnYgpQ/uYLFoXMN458n1X3VWa9ceQ51RI2reaNo0oi
y4S3QJqDxyn0E5A2sbPfEtz+xnHS3aQXbzveOOatO8kv0fnGUUbM97E9kDbZ
1DTNAUg31O1MEet943iuLLtdHEj77Ndvnz7jjeMBu3l5M4D0lwcNBgeA9Lr3
Ib8PA+lb681EjwDpZddO94HoKt4H214C6Uy3fWHvgHRCuPldEP3K1O7wByD9
68QNVomZbxwF5Es22QJp87rMDyD6WHV1vB2Qdm0+sDQXSE+4MLNqMpBetmXX
9L1AOvqAmsFzIJ36v9iKf9Ybx1XS01dbA+kt7sdu5QNpIQnp+Umz3ziGHDZc
nA2kz3Da5vQA6SpP08f357xx9D1ddNFi7hvHQ5GtypZA+u3VYB0QvYGx8+lj
ID0pvMfpy1Kg+rzUpdLL3jiGdXG5nATSX/oupu5f88ZRgv3EURC9KvXgrANA
OrjiyTwQzT0jf/JdIJ1iJPOcY+0bR68nj37rA+kXa5k6mja9cZxYy581H0iL
Wp6tAtFFH0VngWiNeR9+ftvyxhEAOUsRnA==
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"611f3346-2a13-4c9b-add9-671266d20bbb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RicciToTFRicci for dim \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["dimM",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`dimM,
    Editable->False]}],
  SequenceForm[
  "** DefCovD:  Computing RicciToTFRicci for dim ", $CellContext`dimM],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB2K+ygvqz5PeOKYs+lMKohlSX1x7DaS3iDZ2XE9+4xg/
fe5hEK2mcf0EiOZeNlFnYgpQ/uYLFoXMN458n1X3VWa9ceQ51RI2reaNo0oi
y4S3QJqDxyn0E5A2sbPfEtz+xnHS3aQXbzveOOatO8kv0fnGUUbM97E9kDbZ
1DTNAUg31O1MEet943iuLLtdHEj77Ndvnz7jjeMBu3l5M4D0lwcNBgeA9Lr3
Ib8PA+lb681EjwDpZddO94HoKt4H214C6Uy3fWHvgHRCuPldEP3K1O7wByD9
68QNVomZbxwF5Es22QJp87rMDyD6WHV1vB2Qdm0+sDQXSE+4MLNqMpBetmXX
9L1AOvqAmsFzIJ36v9iKf9Ybx1XS01dbA+kt7sdu5QNpIQnp+Umz3ziGHDZc
nA2kz3Da5vQA6SpP08f357xx9D1ddNFi7hvHQ5GtypZA+u3VYB0QvYGx8+lj
ID0pvMfpy1Kg+rzUpdLL3jiGdXG5nATSX/oupu5f88ZRgv3EURC9KvXgrANA
OrjiyTwQzT0jf/JdIJ1iJPOcY+0bR68nj37rA+kXa5k6mja9cZxYy581H0iL
Wp6tAtFFH0VngWgZra8/v2154wgANd0RIQ==
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"c838aa16-f1da-4f9e-af0d-7db1eb3fdf15"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RicciToEinsteinRules for dim \"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["dimM",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`dimM,
    Editable->False]}],
  SequenceForm[
  "** DefCovD:  Computing RicciToEinsteinRules for dim ", $CellContext`dimM],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB2K+ygvqz5PeOKYs+lMKohlSX1x7DaS3iDZ2XE9+4xg/
fe5hEK2mcf0EiOZeNlFnYgpQ/uYLFoXMN458n1X3VWa9ceQ51RI2reaNo0oi
y4S3QJqDxyn0E5A2sbPfEtz+xnHS3aQXbzveOOatO8kv0fnGUUbM97E9kDbZ
1DTNAUg31O1MEet943iuLLtdHEj77Ndvnz7jjeMBu3l5M4D0lwcNBgeA9Lr3
Ib8PA+lb681EjwDpZddO94HoKt4H214C6Uy3fWHvgHRCuPldEP3K1O7wByD9
68QNVomZbxwF5Es22QJp87rMDyD6WHV1vB2Qdm0+sDQXSE+4MLNqMpBetmXX
9L1AOvqAmsFzIJ36v9iKf9Ybx1XS01dbA+kt7sdu5QNpIQnp+Umz3ziGHDZc
nA2kz3Da5vQA6SpP08f357xx9D1ddNFi7hvHQ5GtypZA+u3VYB0QvYGx8+lj
ID0pvMfpy1Kg+rzUpdLL3jiGdXG5nATSX/oupu5f88ZRgv3EURC9KvXgrANA
OrjiyTwQzT0jf/JdIJ1iJPOcY+0bR68nj37rA+kXa5k6mja9cZxYy581H0iL
Wp6tAtFFH0VngWiFKd9+ftvyxhEAOOkRkA==
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"3ae773ec-651e-4225-8e75-a81bb4bbf2bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetrized Riemann tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"SymRiemannCD", "[", 
    RowBox[{
     RowBox[{"-", "mu"}], ",", 
     RowBox[{"-", "mu1"}], ",", 
     RowBox[{"-", "mu10"}], ",", 
     RowBox[{"-", "mu11"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetrized Riemann tensor ", 
   $CellContext`SymRiemannCD[-$CellContext`mu, -$CellContext`mu1, \
-$CellContext`mu10, -$CellContext`mu11], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB2K+ygvqz5PeOKYs+lMKohlSX1x7DaS3iDZ2XE9+4xg/
fe5hEK2mcf0EiOZeNlFnYgpQ/uYLFoXMN458n1X3VWa9ceQ51RI2reaNo0oi
y4S3QJqDxyn0E5A2sbPfEtz+xnHS3aQXbzveOOatO8kv0fnGUUbM97E9kDbZ
1DTNAUg31O1MEet943iuLLtdHEj77Ndvnz7jjeMBu3l5M4D0lwcNBgeA9Lr3
Ib8PA+lb681EjwDpZddO94HoKt4H214C6Uy3fWHvgHRCuPldEP3K1O7wByD9
68QNVomZbxwF5Es22QJp87rMDyD6WHV1vB2Qdm0+sDQXSE+4MLNqMpBetmXX
9L1AOvqAmsFzIJ36v9iKf9Ybx1XS01dbA+kt7sdu5QNpIQnp+Umz3ziGHDZc
nA2kz3Da5vQA6SpP08f357xx9D1ddNFi7hvHQ5GtypZA+u3VYB0QvYGx8+lj
ID0pvMfpy1Kg+rzUpdLL3jiGdXG5nATSX/oupu5f88ZRgv3EURC9KvXgrANA
OrjiyTwQzT0jf/JdIJ1iJPOcY+0bR68nj37rA+kXa5k6mja9cZxYy581H0iL
Wp6tAtFFH0VngeiVi7/9/LbljSMAPZoSKA==
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"b5983cf0-10d3-4800-8045-0a2897b8de8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Schouten tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"SchoutenCD", "[", 
    RowBox[{
     RowBox[{"-", "mu"}], ",", 
     RowBox[{"-", "mu1"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Schouten tensor ", 
   $CellContext`SchoutenCD[-$CellContext`mu, -$CellContext`mu1], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB2K+ygvqz5PeOKYs+lMKohlSX1x7DaS3iDZ2XE9+4xg/
fe5hEK2mcf0EiOZeNlFnYgpQ/uYLFoXMN458n1X3VWa9ceQ51RI2reaNo0oi
y4S3QJqDxyn0E5A2sbPfEtz+xnHS3aQXbzveOOatO8kv0fnGUUbM97E9kDbZ
1DTNAUg31O1MEet943iuLLtdHEj77Ndvnz7jjeMBu3l5M4D0lwcNBgeA9Lr3
Ib8PA+lb681EjwDpZddO94HoKt4H214C6Uy3fWHvgHRCuPldEP3K1O7wByD9
68QNVomZbxwF5Es22QJp87rMDyD6WHV1vB2Qdm0+sDQXSE+4MLNqMpBetmXX
9L1AOvqAmsFzIJ36v9iKf9Ybx1XS01dbA+kt7sdu5QNpIQnp+Umz3ziGHDZc
nA2kz3Da5vQA6SpP08f357xx9D1ddNFi7hvHQ5GtypZA+u3VYB0QvYGx8+lj
ID0pvMfpy1Kg+rzUpdLL3jiGdXG5nATSX/oupu5f88ZRgv3EURC9KvXgrANA
OrjiyTwQzT0jf/JdIJ1iJPOcY+0bR68nj37rA+kXa5k6mja9cZxYy581H0iL
Wp6tAtFFH0VngWirdd9+ftvyxhEAOm8RxA==
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"94fa8991-797b-4c91-b0f8-f95b667e3729"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric cosmological Schouten tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"SchoutenCCCD", "[", 
    RowBox[{
     RowBox[{"LI", "[", "_", "]"}], ",", 
     RowBox[{"-", "mu"}], ",", 
     RowBox[{"-", "mu1"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric cosmological Schouten tensor ", 
   $CellContext`SchoutenCCCD[
    xAct`xTensor`LI[
     Blank[]], -$CellContext`mu, -$CellContext`mu1], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVyk9I03EcxvEZRpbmIpgNJlRY1kHSQjMLtz5SSpGXZpPoYK39DtPawP6Q
s8Ss2AwTp+DmSoViO1hajB9Bgfqrlcys0ENawkiasVWfldkQyqCe7+HhdXje
m832o1KKSqUyYJkNk9tiZibL3b8XhCopPv0NypqrrpnTTDWe3pAwd/tMWJge
cOe5Lfg/xFM3WZkyf20daahlynh13dR9mWnLqdSOBEzLKDu2CAv1BtnoZOqM
mOMJF5NtaFytbWXKzqqMGmBhsKV7P2xuemLJusX09mKdcwM8Mprv9HiZFH2f
zQuTc80FChz6UbUcgrMPd2tewMD0RLvQsXbu8RdoLR8xfYcnq4sjwq9F+tAC
/BN+v1Lbw7Ru4/lgKSxusi4Ixxoba/Tw4DXFfxZ2TPY4umBAfuoZhieU3IIY
lP6d26v2MQ3oPPf3QblibNYO12t1/ebbTFWhnffq4OvVpWfaoONQUfTjHabK
ifqpPb1Mz4/fyCmBiXfGPOGjlNbPUdhZ3VaW9KO3SX5dgMl0c82BcZhsn5JG
HzBpV4VfCgekZz4FGi/N9wnTvfauCLTsyo6lDTIdnv+0nA/jgytcLUEm9xV1
bT/UlLxxCOt/anzCHcNLv5dkpv86eBHH
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"8f132f04-7762-4b97-855d-c5532a78f067"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric cosmological Einstein tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"EinsteinCCCD", "[", 
    RowBox[{
     RowBox[{"LI", "[", "_", "]"}], ",", 
     RowBox[{"-", "mu"}], ",", 
     RowBox[{"-", "mu1"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric cosmological Einstein tensor ", 
   $CellContext`EinsteinCCCD[
    xAct`xTensor`LI[
     Blank[]], -$CellContext`mu, -$CellContext`mu1], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwVyk9I03EcxvEZRpbmIpgNJlRU1kHQQjMNtz7SH4q8NJtEB2vtd5jWBpaR
s8Ss2AwTp+DmSoViO1hqjB9BQfqrlczM0ENawkiasWWfmdUQyqCe7+HhdXje
W832E1KKSqUyYJn1kztjZibL/b91QpUUn/4GZc1118w5pipPT0iYs2smLEwP
uHPdFvwf46lbrEyZv3YM11czZby5aeq6yrT9bGp7AqZllJ38CQv0BtnoZOqI
mOMJF5NtcEytbWHKziqPGmBBsLnrAGxqfGrJusP07nKNcxM8PpLn9HiZFH2v
zQuTc035Chz8XrESgrNDezWvYGB6vE3oWD/35Cu0Hh42LcIzlUUR4UKhPrQE
/4Q/rNZ2M23YfClYCosarUvC0YaGKj08dEPxX4Dtk92OThiQn3mew9NKTn4M
Sv8ulqh9TP06z8P9UD4yOmuHG7W6PvNdporQ7gc18O3a0vOt0HG0MPrpHlP5
eO3Uvh6ml6dubSuGiffGXOHjlJYvUdhR2VqW9KO3SX5dgMl0e93BMZhsm5JG
HjFp14RfC/ulFz4FGq/M9wrTvfbOCLTsyY6lDTAdm/+8kgfjA6tczUEm9zV1
dR/UFE84hLU/ND5hcGL597LM9B8/CBJb
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"d2091367-91b7-43be-a7a9-48b9c67a5d7f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"weight +2 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"Detmetric", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Determinant.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "weight +2 density ", 
   $CellContext`Detmetric[], ". ", "Determinant."],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB2K+ygvqz5PeOKYs+lMKohlSX1x7DaS3iDZ2XE9+4xg/
fe5hEK2mcf0EiOZeNlFnYgpQ/uYLFoXMN458n1X3VWa9ceQ51RI2reaNo0oi
y4S3QJqDxyn0E5A2sbPfEtz+xnHS3aQXbzveOOatO8kv0fnGUUbM97E9kDbZ
1DTNAUg31O1MEet943iuLLtdHEj77Ndvnz7jjeMBu3l5M4D0lwcNBgeA9Lr3
Ib8PA+lb681EjwDpZddO94HoKt4H214C6Uy3fWHvgHRCuPldEP3K1O7wByD9
68QNVomZbxwF5Es22QJp87rMDyD6WHV1vB2Qdm0+sDQXSE+4MLNqMpBetmXX
9L1AOvqAmsFzIJ36v9iKf9Ybx1XS01dbA+kt7sdu5QNpIQnp+Umz3ziGHDZc
nA2kz3Da5vQA6SpP08f357xx9D1ddNFi7hvHQ5GtypZA+u3VYB0QvYGx8+lj
ID0pvMfpy1Kg+rzUpdLL3jiGdXG5nATSX/oupu5f88ZRgv3EURC9KvXgrANA
OrjiyTwQzT0jf/JdIJ1iJPOcY+0bR68nj37rA+kXa5k6mja9cZxYy581H0iL
Wp6tAtFFH0VngegKmZ8/v2154wgAOHMRcw==
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"e0ce6f15-5a56-4028-b967-0509abd97e25"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefParameter", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"parameter \"\>", "\[InvisibleSpace]", 
   "PerturbationParametermetric", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefParameter, ": Defining ", 
   "parameter ", $CellContext`PerturbationParametermetric, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB2K+ygvqz5PeOKYs+lMKohlSX1x7DaS3iDZ2XE9+4xg/
fe5hEK2mcf0EiOZeNlFnYgpQ/uYLFoXMN458n1X3VWa9ceQ51RI2reaNo0oi
y4S3QJqDxyn0E5A2sbPfEtz+xnHS3aQXbzveOOatO8kv0fnGUUbM97E9kDbZ
1DTNAUg31O1MEet943iuLLtdHEj77Ndvnz7jjeMBu3l5M4D0lwcNBgeA9Lr3
Ib8PA+lb681EjwDpZddO94HoKt4H214C6Uy3fWHvgHRCuPldEP3K1O7wByD9
68QNVomZbxwF5Es22QJp87rMDyD6WHV1vB2Qdm0+sDQXSE+4MLNqMpBetmXX
9L1AOvqAmsFzIJ36v9iKf9Ybx1XS01dbA+kt7sdu5QNpIQnp+Umz3ziGHDZc
nA2kz3Da5vQA6SpP08f357xx9D1ddNFi7hvHQ5GtypZA+u3VYB0QvYGx8+lj
ID0pvMfpy1Kg+rzUpdLL3jiGdXG5nATSX/oupu5f88ZRgv3EURC9KvXgrANA
OrjiyTwQzT0jf/JdIJ1iJPOcY+0bR68nj37rA+kXa5k6mja9cZxYy581H0iL
Wp6tAtFFH0Vngeh+zZ8/v2154wgAOYYRlw==
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"4167a4b0-3118-49b3-8907-e8ecc7d84c78"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Perturbationmetric", "[", 
    RowBox[{
     RowBox[{"LI", "[", "\<\"order\"\>", "]"}], ",", 
     RowBox[{"-", "mu"}], ",", 
     RowBox[{"-", "mu1"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Perturbationmetric[
    xAct`xTensor`LI["order"], -$CellContext`mu, -$CellContext`mu1], ". ", ""],
  
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwB2K+ygvqz5PeOKYs+lMKohlSX1x7DaS3iDZ2XE9+4xg/
fe5hEK2mcf0EiOZeNlFnYgpQ/uYLFoXMN458n1X3VWa9ceQ51RI2reaNo0oi
y4S3QJqDxyn0E5A2sbPfEtz+xnHS3aQXbzveOOatO8kv0fnGUUbM97E9kDbZ
1DTNAUg31O1MEet943iuLLtdHEj77Ndvnz7jjeMBu3l5M4D0lwcNBgeA9Lr3
Ib8PA+lb681EjwDpZddO94HoKt4H214C6Uy3fWHvgHRCuPldEP3K1O7wByD9
68QNVomZbxwF5Es22QJp87rMDyD6WHV1vB2Qdm0+sDQXSE+4MLNqMpBetmXX
9L1AOvqAmsFzIJ36v9iKf9Ybx1XS01dbA+kt7sdu5QNpIQnp+Umz3ziGHDZc
nA2kz3Da5vQA6SpP08f357xx9D1ddNFi7hvHQ5GtypZA+u3VYB0QvYGx8+lj
ID0pvMfpy1Kg+rzUpdLL3jiGdXG5nATSX/oupu5f88ZRgv3EURC9KvXgrANA
OrjiyTwQzT0jf/JdIJ1iJPOcY+0bR68nj37rA+kXa5k6mja9cZxYy581H0iL
Wp6tAtFFH0Vngeg0k58/v2154wgAOIsReQ==
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"b5dca72e-0dbf-4342-a87d-79f7bc55c9ac"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Defining frame bundle (not necessary in this notebook because, we are in flat \
space)\
\>", "Section",
 CellChangeTimes->{{3.638515895375391*^9, 3.638515923480748*^9}, {
   3.641121040214756*^9, 3.641121042590434*^9}, {3.652698666947001*^9, 
   3.652698667541664*^9}, 3.671873921932454*^9, {3.6718740256282*^9, 
   3.6718740317562838`*^9}, {3.6720589154555902`*^9, 3.672058920838862*^9}, {
   3.8314548863802156`*^9, 3.831454887538218*^9}, {3.831470406259046*^9, 
   3.831470410267062*^9}, {3.832306613647917*^9, 3.832306618367882*^9}, {
   3.83351829463269*^9, 3.833518305897047*^9}, {3.8381819268650618`*^9, 
   3.8381819315770893`*^9}, {3.838266810508615*^9, 3.838266816676652*^9}, {
   3.838276286028634*^9, 3.8382762937007313`*^9}, {3.8382784274446383`*^9, 
   3.838278432548811*^9}, {3.8382805878771887`*^9, 3.838280592973003*^9}, 
   3.838362991764737*^9, {3.852974038347995*^9, 3.852974057322918*^9}, 
   3.85298355170611*^9},ExpressionUUID->"314cfffb-8e7b-487b-844c-\
9755991a99fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MetricsOfVBundle", "[", "TangentM", "]"}]], "Input",
 CellChangeTimes->{{3.8382795046984243`*^9, 3.838279514181279*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"8375e2d1-e3d6-4c3c-9265-e4a242f3c391"],

Cell[BoxData[
 RowBox[{"{", "metric", "}"}]], "Output",
 CellChangeTimes->{
  3.8382795144387503`*^9, 3.838281242881029*^9, 3.838362994061352*^9, 
   3.838438843288727*^9, 3.838440189694071*^9, 3.8385370070450573`*^9, 
   3.838614485889064*^9, 3.838700734874093*^9, 3.8387859221616383`*^9, 
   3.838867924525676*^9, 3.83895894168608*^9, 3.839065815105418*^9, 
   3.839563001728073*^9, 3.839581466477366*^9, 3.8396486108731956`*^9, 
   3.8403438346247663`*^9, 3.8405260052106256`*^9, 3.840526621307517*^9, 
   3.8405266919218884`*^9, 3.840876332739121*^9, 3.845104148852397*^9, 
   3.845184811632539*^9, 3.8455403848699627`*^9, 3.84866590544164*^9, {
   3.848666657335697*^9, 3.848666673142879*^9}, 3.8486683745351667`*^9, 
   3.848668407657681*^9, 3.8487277102210217`*^9, 3.8488164413530283`*^9, 
   3.8488964795523367`*^9, 3.85168697656507*^9, 3.8517461289564247`*^9, 
   3.85174626356819*^9, 3.851746513918198*^9, 3.852974065678891*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"029bb26f-b678-459f-b30e-ade8bfacf989"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{"frameindices", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<a\>\"", ",", 
          RowBox[{"ToString", "[", "j", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "20"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<b\>\"", ",", 
          RowBox[{"ToString", "[", "j", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "20"}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.838276497549844*^9, 3.838276506797557*^9}, {
  3.838277374391857*^9, 3.838277375193595*^9}, {3.848666679980692*^9, 
  3.848666684008646*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"8c2167e5-e4e6-4760-be9d-f74124cc5696"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{"DefFrameBundle", "[", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{
      RowBox[{"-", "mu"}], ",", "a"}], "]"}], ",", 
    RowBox[{"eta", "[", 
     RowBox[{
      RowBox[{"-", "a"}], ",", 
      RowBox[{"-", "b"}]}], "]"}], ",", "frameindices"}], "]"}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{
  3.838277382968457*^9, 3.838439325241579*^9, {3.8486666894931307`*^9, 
   3.848666692392099*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"e913b8cf-88d9-46b0-a49a-37cdc72259ac"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"CD", "[", 
         RowBox[{"-", "mu1"}], "]"}], "@", 
        RowBox[{"e", "[", 
         RowBox[{
          RowBox[{"-", "mu2"}], ",", "a"}], "]"}]}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{
          RowBox[{"-", "mu1"}], ",", "a1"}], "]"}], "*", 
        RowBox[{"e", "[", 
         RowBox[{
          RowBox[{"-", "mu2"}], ",", "a2"}], "]"}], "*", 
        RowBox[{"eta", "[", 
         RowBox[{
          RowBox[{"-", "a1"}], ",", 
          RowBox[{"-", "a2"}]}], "]"}]}]}], "//", 
      RowBox[{"CollectTensors", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{
          RowBox[{"-", "mu1"}], ",", "a1"}], "]"}], "*", 
        RowBox[{"e", "[", 
         RowBox[{
          RowBox[{"-", "mu2"}], ",", "a2"}], "]"}], "*", 
        RowBox[{"metric", "[", 
         RowBox[{"mu1", ",", "mu2"}], "]"}]}]}]}], "//", 
     RowBox[{
      RowBox[{"CollectTensors", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Dete", "[", "]"}], "^", "2"}]}], "-", 
      RowBox[{"Detmetric", "[", "]"}]}]}], "//", "CollectTensors"}], ";"}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.838278029518445*^9, 3.8382780771893263`*^9}, {
  3.8382781389346313`*^9, 3.838278158152493*^9}, {3.838278567242083*^9, 
  3.8382785681012383`*^9}, {3.838279936582623*^9, 3.838279942207039*^9}, {
  3.838439329634563*^9, 3.838439338189012*^9}, {3.848666695985654*^9, 
  3.848666699624321*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"6bab2c2c-1b8c-41ab-8328-17028d717351"]
}, Closed]],

Cell[CellGroupData[{

Cell["Defining spin structure", "Section",
 CellChangeTimes->{{3.638515895375391*^9, 3.638515923480748*^9}, {
   3.641121040214756*^9, 3.641121042590434*^9}, {3.652698666947001*^9, 
   3.652698667541664*^9}, 3.671873921932454*^9, {3.6718740256282*^9, 
   3.6718740317562838`*^9}, {3.6720589154555902`*^9, 3.672058920838862*^9}, {
   3.8314548863802156`*^9, 3.831454887538218*^9}, {3.831470406259046*^9, 
   3.831470410267062*^9}, {3.832306613647917*^9, 3.832306618367882*^9}, {
   3.83351829463269*^9, 3.833518305897047*^9}, {3.8381819268650618`*^9, 
   3.8381819315770893`*^9}, {3.838266810508615*^9, 3.838266816676652*^9}, {
   3.838276286028634*^9, 3.8382762937007313`*^9}, {3.8382784274446383`*^9, 
   3.838278432548811*^9}, {3.8382805878771887`*^9, 3.838280592973003*^9}, {
   3.8383616799325314`*^9, 
   3.838361682548292*^9}},ExpressionUUID->"e2250785-0933-420d-be7b-\
be83e2137380"],

Cell["\<\
As of now (February 4, 2022) FieldsX needs to know how many dimensions the \
spacetime has. The developer of FieldsX, Markus B. Fr\[ODoubleDot]b, kindly \
suggested a workaround: when defining the spin structure we temporarily \
pretend that the manifold is 4 (or more) dimensional. This generates a \
Clifford algebra like for the 4 dimensional case, but the manifold is \
d-dimensional. Notice that not all features of FieldsX might be available \
after this procedure is applied.\
\>", "Text",
 CellChangeTimes->{{3.8529741751769857`*^9, 3.85297427120317*^9}, {
  3.852974331643181*^9, 3.852974370275271*^9}, {3.852974493763237*^9, 
  3.852974563132436*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"e16af58f-542b-4e66-a13d-e25e4bbc94f7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"spinindices", "=", 
  RowBox[{"Join", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<A\>\"", ",", 
         RowBox[{"ToString", "[", "j", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "20"}], "}"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<B\>\"", ",", 
         RowBox[{"ToString", "[", "j", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "20"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{3.840526597266046*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"50fd2029-8f7f-4246-aa9a-75e1648d9bc3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "A1", ",", "A2", ",", "A3", ",", "A4", ",", "A5", ",", "A6", ",", "A7", ",",
    "A8", ",", "A9", ",", "A10", ",", "A11", ",", "A12", ",", "A13", ",", 
   "A14", ",", "A15", ",", "A16", ",", "A17", ",", "A18", ",", "A19", ",", 
   "A20", ",", "B1", ",", "B2", ",", "B3", ",", "B4", ",", "B5", ",", "B6", 
   ",", "B7", ",", "B8", ",", "B9", ",", "B10", ",", "B11", ",", "B12", ",", 
   "B13", ",", "B14", ",", "B15", ",", "B16", ",", "B17", ",", "B18", ",", 
   "B19", ",", "B20"}], "}"}]], "Output",
 CellChangeTimes->{
  3.838361695449301*^9, 3.8384395624221992`*^9, 3.838440189972344*^9, 
   3.83853700735653*^9, 3.8386144861825533`*^9, 3.8387007352468147`*^9, 
   3.838785922415907*^9, 3.838867924738055*^9, 3.8389589420688343`*^9, 
   3.839065815337948*^9, 3.839563001938162*^9, 3.839581466757029*^9, 
   3.839648611207574*^9, 3.840343834859634*^9, 3.840526035516943*^9, {
   3.8405265998059597`*^9, 3.840526621478586*^9}, 3.840526692060114*^9, 
   3.840876332881988*^9, 3.8451041489964314`*^9, 3.8451848117897778`*^9, 
   3.845540385034724*^9, 3.8486659376438723`*^9, 3.848666704078627*^9, 
   3.848668374613098*^9, 3.848668407704232*^9, 3.848727714874412*^9, 
   3.848816441385065*^9, 3.848896479595941*^9, 3.851686976617373*^9, 
   3.8517461357443047`*^9, 3.8517462636022797`*^9, 3.851746513976087*^9, 
   3.852974569303822*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"96f7e9fa-ebbe-4474-84d3-41bd0df470d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$PrecomputeGammaMatrixProducts", "=", "True"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dimforclifford", "=", "4"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DimOfManifold", "[", "M", "]"}], "^=", "dimforclifford"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DimOfVBundle", "[", "TangentM", "]"}], "^=", "dimforclifford"}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"DimOfVBundle", "[", "FrameM", "]"}], "^=", "4"}], ";"}], "*)"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefSpinStructure", "[", 
   RowBox[{"metric", ",", "spinindices"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Gammametric", "[", "ind__", "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"len", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "ind", "}"}], "]"}]}], "}"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"len", ">", 
         RowBox[{"2", "+", "dimforclifford"}]}], ",", "0", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"len", "\[Equal]", "2"}], ",", 
          RowBox[{"delta", "[", "ind", "]"}], ",", 
          RowBox[{
           RowBox[{"Symbol", "[", 
            RowBox[{"\"\<Gammametric\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"len", "-", "2"}], "]"}]}], "]"}], "[", "ind", "]"}]}], 
         "]"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DimOfManifold", "[", "M", "]"}], "^=", "dimM"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DimOfVBundle", "[", "TangentM", "]"}], "^=", "dimM"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"DimOfVBundle", "[", "FrameM", "]"}], "^=", "dimM"}], ";"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.83843957223046*^9, 3.838439603236652*^9}, {
  3.84866597213039*^9, 3.848665977568276*^9}, {3.848666587845338*^9, 
  3.848666634088749*^9}, {3.8486667101492662`*^9, 3.8486667194325666`*^9}, {
  3.848668348716031*^9, 3.848668353473452*^9}, {3.848668388734315*^9, 
  3.848668389240324*^9}, {3.852974151270775*^9, 3.8529741700603237`*^9}, {
  3.8529744574041452`*^9, 3.852974486167563*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"c8821faa-f8e2-43f7-a9e0-6372b9533050"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", "SpinM", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", 
   "vbundle ", $CellContext`SpinM, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.848666723104722*^9, 3.848668374642836*^9, 
  3.848668407737755*^9, 3.848727719917016*^9, 3.848816441405039*^9, 
  3.848896479619245*^9, 3.851686976641745*^9, 3.851746164850456*^9, 
  3.8529745693570147`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"c34c0aa0-7d35-4b9b-86aa-84577efd5b46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"nonsymmetric AChristoffel tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"AChristoffelCD", "[", 
    RowBox[{"A1", ",", 
     RowBox[{"-", "mu1"}], ",", 
     RowBox[{"-", "A11"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "nonsymmetric AChristoffel tensor ", 
   $CellContext`AChristoffelCD[$CellContext`A1, -$CellContext`mu1, \
-$CellContext`A11], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.848666723104722*^9, 3.848668374642836*^9, 
  3.848668407737755*^9, 3.848727719917016*^9, 3.848816441405039*^9, 
  3.848896479619245*^9, 3.851686976641745*^9, 3.851746164850456*^9, 
  3.852974569377836*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"17006e95-5d3b-4f9b-b271-abd08390d4f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"FRiemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"FRiemannCD", "[", 
    RowBox[{
     RowBox[{"-", "mu"}], ",", 
     RowBox[{"-", "mu1"}], ",", 
     RowBox[{"-", "A11"}], ",", "A12"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Antisymmetric only in the first pair.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "FRiemann tensor ", 
   $CellContext`FRiemannCD[-$CellContext`mu, -$CellContext`mu1, \
-$CellContext`A11, $CellContext`A12], ". ", 
   "Antisymmetric only in the first pair."],
  Editable->False]], "Print",
 CellChangeTimes->{3.848666723104722*^9, 3.848668374642836*^9, 
  3.848668407737755*^9, 3.848727719917016*^9, 3.848816441405039*^9, 
  3.848896479619245*^9, 3.851686976641745*^9, 3.851746164850456*^9, 
  3.852974569379962*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"8a0a3e36-6210-408a-9263-c486fc05d682"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "\<\"DefSpinStructure\"\>", 
   "\[InvisibleSpace]", "\<\": Assuming metric signature (+,...,+).\"\>"}],
  SequenceForm[
  "** ", "DefSpinStructure", ": Assuming metric signature (+,...,+)."],
  Editable->False]], "Print",
 CellChangeTimes->{3.848666723104722*^9, 3.848668374642836*^9, 
  3.848668407737755*^9, 3.848727719917016*^9, 3.848816441405039*^9, 
  3.848896479619245*^9, 3.851686976641745*^9, 3.851746164850456*^9, 
  3.8529745693811913`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"259631f0-4446-4f1c-928d-c97b1c2538d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Gammametric1", "[", 
    RowBox[{"mu", ",", 
     RowBox[{"-", "A1"}], ",", "A10"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.848666723104722*^9, 3.848668374642836*^9, 
  3.848668407737755*^9, 3.848727719917016*^9, 3.848816441405039*^9, 
  3.848896479619245*^9, 3.851686976641745*^9, 3.851746164850456*^9, 
  3.852974569382717*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"3dd1afc3-254b-49ef-93fd-7cbb88c0d98e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Gammametric2", "[", 
    RowBox[{"mu", ",", "mu1", ",", 
     RowBox[{"-", "A1"}], ",", "A10"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Gammametric2[$CellContext`mu, $CellContext`mu1, \
-$CellContext`A1, $CellContext`A10], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.848666723104722*^9, 3.848668374642836*^9, 
  3.848668407737755*^9, 3.848727719917016*^9, 3.848816441405039*^9, 
  3.848896479619245*^9, 3.851686976641745*^9, 3.851746164850456*^9, 
  3.8529745693840637`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"21226282-6be9-4c87-8282-f310e4ee76d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Gammametric3", "[", 
    RowBox[{"mu", ",", "mu1", ",", "mu10", ",", 
     RowBox[{"-", "A1"}], ",", "A10"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Gammametric3[$CellContext`mu, $CellContext`mu1, \
$CellContext`mu10, -$CellContext`A1, $CellContext`A10], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.848666723104722*^9, 3.848668374642836*^9, 
  3.848668407737755*^9, 3.848727719917016*^9, 3.848816441405039*^9, 
  3.848896479619245*^9, 3.851686976641745*^9, 3.851746164850456*^9, 
  3.8529745693852673`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"2e326c94-e298-473e-b0c8-8858ef9b0825"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Gammametric4", "[", 
    RowBox[{"mu", ",", "mu1", ",", "mu10", ",", "mu11", ",", 
     RowBox[{"-", "A1"}], ",", "A10"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Gammametric4[$CellContext`mu, $CellContext`mu1, \
$CellContext`mu10, $CellContext`mu11, -$CellContext`A1, $CellContext`A10], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.848666723104722*^9, 3.848668374642836*^9, 
  3.848668407737755*^9, 3.848727719917016*^9, 3.848816441405039*^9, 
  3.848896479619245*^9, 3.851686976641745*^9, 3.851746164850456*^9, 
  3.852974569409205*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"72145cbe-1565-4f90-b0d1-e1fcc29183d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"GammametricStar", "[", 
    RowBox[{
     RowBox[{"-", "A1"}], ",", "A10"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`GammametricStar[-$CellContext`A1, $CellContext`A10], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.848666723104722*^9, 3.848668374642836*^9, 
  3.848668407737755*^9, 3.848727719917016*^9, 3.848816441405039*^9, 
  3.848896479619245*^9, 3.851686976641745*^9, 3.851746164850456*^9, 
  3.852974569412504*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"cc0ec9a2-9eb5-4d9d-afa6-09e5b586b51f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "\<\"DefSpinStructure\"\>", 
   "\[InvisibleSpace]", "\<\": Precomputing \[Gamma] products... done.\"\>"}],
  
  SequenceForm[
  "** ", "DefSpinStructure", ": Precomputing \[Gamma] products... done."],
  Editable->False]], "Print",
 CellChangeTimes->{3.848666723104722*^9, 3.848668374642836*^9, 
  3.848668407737755*^9, 3.848727719917016*^9, 3.848816441405039*^9, 
  3.848896479619245*^9, 3.851686976641745*^9, 3.851746164850456*^9, 
  3.852974573883412*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"14627ecc-7358-4aa8-885a-e6ccfbcded86"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DimOfManifold", "[", "M", "]"}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"a26506e8-4c9b-401c-b203-976a9b6a6c4b"],

Cell[BoxData[
 InterpretationBox[
  StyleBox["dimM",
   ShowAutoStyles->False,
   AutoSpacing->False],
  $CellContext`dimM,
  Editable->False]], "Output",
 CellChangeTimes->{3.8384396309765787`*^9, 3.838440197683777*^9, 
  3.838537016437417*^9, 3.838614497098666*^9, 3.8387007442207127`*^9, 
  3.8387859303383417`*^9, 3.838867932572337*^9, 3.838958949960476*^9, 
  3.8390658232320547`*^9, 3.839563009670404*^9, 3.839581474635611*^9, 
  3.8396486191741867`*^9, 3.840343842622321*^9, 3.84052604667216*^9, 
  3.84052662943359*^9, 3.840526700062168*^9, 3.8408763407212057`*^9, 
  3.8451041570484*^9, 3.8451848197110167`*^9, 3.8455403930500393`*^9, 
  3.848666726641634*^9, 3.848668374696094*^9, 3.848668412435315*^9, 
  3.848727736920074*^9, 3.84881644553933*^9, 3.848896483851368*^9, 
  3.851686980801693*^9, 3.8529745739835653`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"76b80b40-646e-439c-8642-8e4571cf7bf6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "example", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8486669631441174`*^9, 3.848666967213386*^9}, {
  3.852974580757012*^9, 
  3.852974581899786*^9}},ExpressionUUID->"bda66986-a8c7-42bb-83ee-\
fb0267cea391"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CollectTensors", "@", 
  RowBox[{"JoinGammaMatrices", "[", 
   RowBox[{
    RowBox[{"Gammametric1", "[", 
     RowBox[{"mu1", ",", 
      RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
    RowBox[{"Gammametric2", "[", 
     RowBox[{
      RowBox[{"-", "mu1"}], ",", "mu2", ",", 
      RowBox[{"-", "A2"}], ",", "A3"}], "]"}]}], "]"}]}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"9d95f954-3c3d-412e-9f18-83cc30df9775"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    InterpretationBox[
     StyleBox["dimM",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`dimM,
     Editable->False]}], ")"}], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {
       RowBox[{"\[Gamma]", "[", "metric", "]"}], 
       StyleBox[GridBox[{
          {"mu2", " ", "A3"},
          {" ", "A1", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A3],
   Editable->False]}]], "Output",
 CellChangeTimes->{3.838361784289934*^9, 3.838365403165131*^9, 
  3.838439620944694*^9, 3.838440197711499*^9, 3.838537016466481*^9, 
  3.8386144971320057`*^9, 3.8387007442433968`*^9, 3.838785930356793*^9, 
  3.8388679325946283`*^9, 3.838958949978586*^9, 3.839065823252652*^9, 
  3.839563009688834*^9, 3.839581474659255*^9, 3.839648619197348*^9, 
  3.840343842642809*^9, 3.840526047945603*^9, 3.84052662947327*^9, 
  3.840526700083522*^9, 3.840876340740028*^9, 3.84510415707411*^9, 
  3.845184819736147*^9, 3.845540393076586*^9, 3.8486667293138533`*^9, 
  3.8486683747916613`*^9, 3.848668412489151*^9, 3.848727747566131*^9, 
  3.8488164455690804`*^9, 3.8488964838843603`*^9, 3.851686980840371*^9, 
  3.8529745740475817`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"1ce5ad27-0da4-473e-913f-5d68dba48981"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Def spin connection of CD (not necessary in this notebook)", "Section",
 CellChangeTimes->{{3.638515895375391*^9, 3.638515923480748*^9}, {
   3.641121040214756*^9, 3.641121042590434*^9}, {3.652698666947001*^9, 
   3.652698667541664*^9}, 3.671873921932454*^9, {3.6718740256282*^9, 
   3.6718740317562838`*^9}, {3.6720589154555902`*^9, 3.672058920838862*^9}, {
   3.8314548863802156`*^9, 3.831454887538218*^9}, {3.831470406259046*^9, 
   3.831470410267062*^9}, {3.832306613647917*^9, 3.832306618367882*^9}, {
   3.83351829463269*^9, 3.833518305897047*^9}, {3.8381819268650618`*^9, 
   3.8381819315770893`*^9}, {3.838266810508615*^9, 3.838266816676652*^9}, {
   3.838539452059822*^9, 3.83853945915623*^9}, {3.838699666699274*^9, 
   3.83869968553941*^9}, 3.840526085157596*^9, {3.852974597548106*^9, 
   3.852974601803053*^9}, {3.852974802850978*^9, 
   3.8529748085232143`*^9}},ExpressionUUID->"b5dc49d0-196c-4484-bf5e-\
ea48130594ff"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{"DefSpinConnection", "[", 
   RowBox[{
    RowBox[{"\[Omega]", "[", 
     RowBox[{
      RowBox[{"-", "mu"}], ",", 
      RowBox[{"-", "a1"}], ",", 
      RowBox[{"-", "a2"}]}], "]"}], ",", "CD"}], "]"}], "\[IndentingNewLine]",
   "*)"}]], "Input",
 CellChangeTimes->{{3.8385388358689613`*^9, 3.838538868388184*^9}, {
  3.848727756671022*^9, 3.848727760564636*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"061cc5e0-3d63-41b3-9542-fb7a4eed315a"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"ee", "[", 
     RowBox[{
      RowBox[{"-", "mu"}], ",", "a"}], "]"}], ",", "M"}], "]"}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.838540251249761*^9, 3.838540260916691*^9}, {
  3.848727765190583*^9, 3.8487277683803787`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"5be4fce3-3564-4eb1-b6c3-943479f49921"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"nu", ",", 
       RowBox[{"-", "b"}]}], "]"}], "*", 
     RowBox[{
      RowBox[{"CD", "[", 
       RowBox[{"-", "mu"}], "]"}], "@", 
      RowBox[{"ee", "[", 
       RowBox[{
        RowBox[{"-", "nu"}], ",", "a"}], "]"}]}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ChangeCovD", "[", 
       RowBox[{"%", ",", "CD", ",", "PD"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"ee", "[", "aa__", "]"}], "\[Rule]", 
       RowBox[{"e", "[", "aa", "]"}]}]}]}], "//", 
    RowBox[{
    "TensorExpand", "\[IndentingNewLine]", "spinconnectiontochristoffel"}]}], 
   "=", 
   RowBox[{
    RowBox[{"SolveTensors", "[", 
     RowBox[{
      RowBox[{"%", "\[Equal]", "0"}], ",", 
      RowBox[{"\[Omega]", "[", 
       RowBox[{
        RowBox[{"-", "mu"}], ",", "a", ",", 
        RowBox[{"-", "b"}]}], "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", "*)"}]], "Input",\

 CellChangeTimes->{{3.838540218622263*^9, 3.838540228196374*^9}, {
  3.838540271662384*^9, 3.838540394556312*^9}, {3.8385404317269897`*^9, 
  3.8385404416769037`*^9}, {3.848727771863635*^9, 3.848727775636499*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"51b9d546-9160-4996-9525-2427974e7085"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{"UndefTensor", "[", "ee", "]"}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8385404169026213`*^9, 3.838540422771595*^9}, {
  3.848727789545747*^9, 3.848727793156785*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"13b7bbdc-6a28-4d37-87d2-f10b5fcff4d7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Tensors ", "Section",
 CellChangeTimes->{{3.638515895375391*^9, 3.638515923480748*^9}, {
   3.641121040214756*^9, 3.641121042590434*^9}, {3.652698666947001*^9, 
   3.652698667541664*^9}, 3.671873921932454*^9, {3.6718740256282*^9, 
   3.6718740317562838`*^9}, {3.6720589154555902`*^9, 3.672058920838862*^9}, {
   3.8314548863802156`*^9, 3.831454887538218*^9}, {3.831470406259046*^9, 
   3.831470410267062*^9}, 
   3.848730648476919*^9},ExpressionUUID->"e7986940-1447-4ac5-bc88-\
8a284db5a05e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Phi]", "[", "]"}], ",", "M"}], "]"}]], "Input",
 CellChangeTimes->{{3.848728199452856*^9, 3.848728200085278*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"faa9d4bc-bcd4-4a6e-b12d-fe3dbca7f020"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Phi]", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Phi][], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.848728201275002*^9, 3.848816445602961*^9, 
  3.848896483914308*^9, 3.851686980878416*^9, 3.852974662104764*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"c51ee7a1-f222-4966-86e2-e1059d014494"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefConstantSymbol", "[", "\[Delta]", "]"}]], "Input",
 CellChangeTimes->{{3.8314551472291203`*^9, 3.83145515294298*^9}, {
  3.831456250444059*^9, 3.831456256199089*^9}, {3.840526284159684*^9, 
  3.84052628782222*^9}, {3.840526422071292*^9, 3.84052642510182*^9}, {
  3.8405265069193172`*^9, 3.840526507090419*^9}, {3.8487278943032637`*^9, 
  3.848727909396542*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"4314c4d8-8573-4272-9d00-db532892bd6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[Delta]", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[Delta], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.8330184804864492`*^9, 3.8330798130256443`*^9, 
  3.833337920943079*^9, 3.833511993179145*^9, 3.833535464939641*^9, 
  3.833605497229195*^9, 3.8338634745879107`*^9, 3.833881783176887*^9, 
  3.833950058267571*^9, 3.8340353136374273`*^9, 3.8341186399049177`*^9, 
  3.835246956581101*^9, 3.835249149032494*^9, 3.8353500462509203`*^9, 
  3.835500248317459*^9, 3.835509596095459*^9, 3.83558656968384*^9, 
  3.837925425864246*^9, 3.837926059911263*^9, 3.8405263305861807`*^9, 
  3.8405264256170063`*^9, 3.8405265076682253`*^9, 3.840526629727623*^9, 
  3.840526700287458*^9, 3.840876340974334*^9, 3.84510415738422*^9, 
  3.845184820022552*^9, 3.8455403933579597`*^9, 3.8487279098182373`*^9, 
  3.8488164456233873`*^9, 3.8488964839332047`*^9, 3.8516869809004507`*^9, 
  3.852974662175373*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"055b185b-87b4-44ab-9d84-eeecec6ef311"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Sigma]", "[", "]"}], ",", "M"}], "]"}]], "Input",
 CellChangeTimes->{{3.831456226182994*^9, 3.831456244010355*^9}, {
   3.840526217632172*^9, 3.840526241181776*^9}, {3.840526325630262*^9, 
   3.840526337094041*^9}, 3.8487279195671177`*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"004e1395-0416-4404-816c-ebf1e85e64d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Sigma]", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Sigma][], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.833018480506227*^9, 3.833079813050655*^9, 
  3.8333379209626493`*^9, 3.833511993204503*^9, 3.8335354649491777`*^9, 
  3.833605497257018*^9, 3.833863474610585*^9, 3.833881783212541*^9, 
  3.833950058299082*^9, 3.83403531365559*^9, 3.8341186399255342`*^9, 
  3.835246956607332*^9, 3.835249149064979*^9, 3.835350046274661*^9, 
  3.835500248343996*^9, 3.835509596123962*^9, 3.835586569698618*^9, 
  3.8379254258891773`*^9, 3.8379260599348907`*^9, 3.8405263400971947`*^9, 
  3.840526629755415*^9, 3.840526700315441*^9, 3.840876341000265*^9, 
  3.8451041574174423`*^9, 3.845184820054905*^9, 3.8455403933914757`*^9, 
  3.848727920185676*^9, 3.84881644564454*^9, 3.848896483951577*^9, 
  3.851686980922843*^9, 3.852974662209971*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"aae89f17-1baf-4ee7-88b0-296cce7fac9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefSpinor", "[", 
  RowBox[{
   RowBox[{"\[Psi]", "[", 
    RowBox[{"-", "A1"}], "]"}], ",", "M", ",", 
   RowBox[{"SpinorType", "\[Rule]", "Dirac"}]}], "]"}]], "Input",
 CellChangeTimes->{3.840526653845828*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"2bac37bc-0294-47d7-8a52-e6300d6b1653"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Psi]", "[", 
    RowBox[{"-", "A1"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Psi][-$CellContext`A1], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.84052666645308*^9, 3.840526700339303*^9, 
  3.840876341022208*^9, 3.845104157448635*^9, 3.845184820085092*^9, 
  3.845540393422069*^9, 3.848727925856789*^9, 3.848816445669179*^9, 
  3.8488964839711313`*^9, 3.851686980946176*^9, 3.852974662236917*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"9db24481-cd06-409f-85fc-902cf94b9a16"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"bar\[Psi]", "[", "A1", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`bar\[Psi][$CellContext`A1], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.84052666645308*^9, 3.840526700339303*^9, 
  3.840876341022208*^9, 3.845104157448635*^9, 3.845184820085092*^9, 
  3.845540393422069*^9, 3.848727925856789*^9, 3.848816445669179*^9, 
  3.8488964839711313`*^9, 3.851686980946176*^9, 3.8529746622386103`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"befd589d-1493-4ffe-a7bf-16cf40b6a91d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefConstantSymbol", "[", "\[Delta]s", "]"}]], "Input",
 CellChangeTimes->{3.848728209148617*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"f55cc60b-0277-4316-9ac8-f93dacab60cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[Delta]s", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[Delta]s, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.848728209511993*^9, 3.8488164456927843`*^9, 
  3.8488964839925528`*^9, 3.851686980972189*^9, 3.852974662267788*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"560af7a2-bafb-4f94-a92c-8d5b8dd67edb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{"mu1", ",", "mu2"}], "]"}], ",", "M", ",", 
   RowBox[{"GenSet", "[", 
    RowBox[{"Cycles", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8314550040260487`*^9, 3.831455006982504*^9}, {
   3.831455053701473*^9, 3.831455053939014*^9}, {3.840526231607854*^9, 
   3.840526231863641*^9}, {3.840526358537096*^9, 3.840526360240996*^9}, 
   3.848727934887803*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"d463f486-22a8-4e13-8341-a695b27ee25c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"h", "[", 
    RowBox[{"mu1", ",", "mu2"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`h[$CellContext`mu1, $CellContext`mu2], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.833018480542055*^9, 3.8330798131059017`*^9, 
  3.833337921005127*^9, 3.83351199327631*^9, 3.833535464989772*^9, 
  3.8336054973161287`*^9, 3.83386347465979*^9, 3.833881783268215*^9, 
  3.833950058368951*^9, 3.834035313724354*^9, 3.834118639968666*^9, 
  3.835246956662901*^9, 3.835249149128613*^9, 3.835350046321844*^9, 
  3.83550024839599*^9, 3.835509596183425*^9, 3.8355865697311697`*^9, 
  3.837925425943945*^9, 3.837926059980043*^9, 3.840526368228353*^9, 
  3.840526629876877*^9, 3.840526700409881*^9, 3.840876341084757*^9, 
  3.845104157534074*^9, 3.845184820171359*^9, 3.845540393510211*^9, 
  3.8487279455850773`*^9, 3.848816445714054*^9, 3.848896484013526*^9, 
  3.851686981056229*^9, 3.8529746622952642`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"2cf2beda-1c77-44a6-91d8-4014e7235ed5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"mu1", ",", "mu2"}], "]"}], ",", "M", ",", 
   RowBox[{"GenSet", "[", 
    RowBox[{"Cycles", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.831522869010912*^9, 3.831522875121244*^9}, {
  3.840526261295764*^9, 3.8405262615453157`*^9}, {3.8405263620016193`*^9, 
  3.8405263652331457`*^9}, {3.848727949535972*^9, 3.8487279549968348`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"89c31d4e-c7e1-4818-b007-c4a5dcd64ddb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"T", "[", 
    RowBox[{"mu1", ",", "mu2"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`T[$CellContext`mu1, $CellContext`mu2], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.833018480585387*^9, 3.8330798131834*^9, 
  3.833337921061264*^9, 3.833511993397799*^9, 3.83353546505582*^9, 
  3.8336054974109993`*^9, 3.833863474732589*^9, 3.833881783332768*^9, 
  3.83395005846541*^9, 3.83403531379652*^9, 3.8341186400355062`*^9, 
  3.835246956739231*^9, 3.835249149225775*^9, 3.835350046394814*^9, 
  3.835500248472039*^9, 3.8355095962702303`*^9, 3.8355865697764378`*^9, 
  3.837925426020974*^9, 3.8379260600459146`*^9, 3.840526370530208*^9, 
  3.840526629912986*^9, 3.840526700434705*^9, 3.84087634110611*^9, 
  3.8451041575647*^9, 3.84518482020163*^9, 3.845540393542214*^9, 
  3.8487279556588297`*^9, 3.8488164457374783`*^9, 3.8488964840334797`*^9, 
  3.851686981080306*^9, 3.8529746623234663`*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"23e7affc-0581-4d57-a20e-e7b53d5b3519"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"Tansatz", "[", 
    RowBox[{"mu1", ",", "mu2"}], "]"}], ",", "M"}], "]"}]], "Input",
 CellChangeTimes->{{3.848830596430808*^9, 3.848830602958364*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"41364984-6f44-4989-8a25-b49bb70c9f5c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Tansatz", "[", 
    RowBox[{"mu1", ",", "mu2"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Tansatz[$CellContext`mu1, $CellContext`mu2], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.8488306041578608`*^9, 3.848896484052329*^9, 
  3.851686981105349*^9, 3.8529746623521757`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"a1f33e18-b8cb-49d0-8f51-5d0d700e812e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"B", "[", "mu1", "]"}], ",", "M"}], "]"}]], "Input",
 CellChangeTimes->{{3.848728363628826*^9, 3.848728365225086*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"9ff41772-6ede-4ba6-a441-7d01e2b2251d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B", "[", "mu1", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B[$CellContext`mu1], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.848728365805645*^9, 3.8488164457591467`*^9, 
  3.848896484071637*^9, 3.8516869811321917`*^9, 3.852974662388331*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"0100769a-3794-4bc4-85aa-b30331892442"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DefConstantSymbol", "[", "eps1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", "eps2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", "eps3", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", "eps4", "]"}]}], "Input",
 CellChangeTimes->{{3.848730654810459*^9, 3.848730667053442*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"fa034921-a527-4985-93c2-6c53e6c0f4e1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "eps1", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`eps1, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.8487306677201*^9, 3.848816445781007*^9, 
  3.848896484090686*^9, 3.8516869811585693`*^9, 3.852974662427409*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"b5ee766c-4ab3-4cfb-9eb9-fd7a482049cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "eps2", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`eps2, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.8487306677201*^9, 3.848816445781007*^9, 
  3.848896484090686*^9, 3.8516869811585693`*^9, 3.852974662429544*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"c2e553d8-382b-4fd6-9908-c9359bb0d06b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "eps3", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`eps3, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.8487306677201*^9, 3.848816445781007*^9, 
  3.848896484090686*^9, 3.8516869811585693`*^9, 3.852974662433996*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"3528e274-f9d2-4b01-be6c-b097ee395e37"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "eps4", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`eps4, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.8487306677201*^9, 3.848816445781007*^9, 
  3.848896484090686*^9, 3.8516869811585693`*^9, 3.8529746624353848`*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"ec81cf13-744b-44d6-8312-20516ce6c355"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Printing conventions", "Section",
 CellChangeTimes->{{3.638515895375391*^9, 3.638515923480748*^9}, {
  3.734426496721395*^9, 3.73442650921745*^9}, {3.7344398060789623`*^9, 
  3.734439822390416*^9}, {3.734850650613122*^9, 
  3.734850658866844*^9}},ExpressionUUID->"9ef67eaa-441f-4fed-a6d9-\
7a7d214fa2a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "\[Psi]", "]"}], "^=", "\"\<\[Psi]\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.83853704198822*^9, 3.8385370529487267`*^9}, 
   3.8487278180389023`*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"c053302e-4343-4a4c-8dc0-4330eb465c6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "bar\[Psi]", "]"}], "^=", 
   "\"\<\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.838699837883606*^9, 3.838699869195486*^9}, 
   3.848727819703814*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"96e78e26-a6f3-4f78-b3d4-e6b4268c2bc8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "metric", "]"}], "^=", "\"\<g\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.638710999156591*^9, 3.638710999580217*^9}, 
   3.641017398904541*^9, {3.734850397446011*^9, 3.7348504029383783`*^9}, 
   3.7348504356600227`*^9, {3.734850605414405*^9, 3.734850615153775*^9}, {
   3.734850721562072*^9, 3.734850722056747*^9}, 3.848727836671748*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"db407000-a8e4-48bd-aa7b-8756b32e9abe"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "Detmetric", "]"}], "^=", "\"\<g\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.734850749320837*^9, 3.734850752497086*^9}, 
   3.848727848599724*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"53f98ba5-007a-4431-8c77-70d79fda5ce9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "RicciScalarCD", "]"}], "^=", "\"\<R\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "RicciCD", "]"}], "^=", "\"\<R\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "RiemannCD", "]"}], "^=", "\"\<R\>\""}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.734850444326573*^9, 3.7348504968190613`*^9}, {
  3.7348506216764717`*^9, 3.734850634922492*^9}, {3.734850729692144*^9, 
  3.734850736274764*^9}, {3.8487278518718777`*^9, 3.8487278566928177`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"5fa3950e-220b-4ee4-8959-ee2c89b357d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "dimM", "]"}], "^=", "\"\<d\>\""}], ";"}]], "Input",\

 CellChangeTimes->{{3.734850769548563*^9, 3.734850784987911*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"f4146215-971c-4608-81c4-501ba3949a80"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu", "]"}], "^=", "\"\<\[Mu]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu", "]"}], "^=", "\"\<\[Nu]\>\""}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8099324209186172`*^9, 3.809932450732341*^9}, {
  3.8099324814373198`*^9, 3.809932493539399*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"362afe21-2ed7-4dc4-8b91-9e9cc89c84b5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu1", "]"}], "^=", "\"\<\[Alpha]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu2", "]"}], "^=", "\"\<\[Beta]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu3", "]"}], "^=", "\"\<\[Gamma]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu4", "]"}], "^=", "\"\<\[Delta]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu5", "]"}], "^=", "\"\<\[Epsilon]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu6", "]"}], "^=", "\"\<\[Zeta]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu7", "]"}], "^=", "\"\<\[Eta]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu8", "]"}], "^=", "\"\<\[Theta]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu9", "]"}], "^=", "\"\<\[Iota]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu10", "]"}], "^=", "\"\<\[Kappa]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu11", "]"}], "^=", "\"\<\[Lambda]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu12", "]"}], "^=", "\"\<\[Xi]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu13", "]"}], "^=", "\"\<\[Omega]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu14", "]"}], "^=", "\"\<\[Omicron]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu15", "]"}], "^=", "\"\<\[Rho]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu16", "]"}], "^=", "\"\<\[Sigma]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu17", "]"}], "^=", "\"\<\[Tau]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu18", "]"}], "^=", "\"\<\[Upsilon]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "mu19", "]"}], "^=", "\"\<\[Phi]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PrintAs", "[", "mu20", "]"}], "^=", "\"\<\[Psi]\>\""}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu1", "]"}], "^=", "\"\<\[Chi]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu2", "]"}], "^=", "\"\<\[CapitalAlpha]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu3", "]"}], "^=", "\"\<\[CapitalBeta]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu4", "]"}], "^=", "\"\<\[CapitalGamma]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu5", "]"}], "^=", "\"\<\[CapitalEpsilon]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu6", "]"}], "^=", "\"\<\[CapitalZeta]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu7", "]"}], "^=", "\"\<\[CapitalEta]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu8", "]"}], "^=", "\"\<\[CapitalTheta]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu9", "]"}], "^=", "\"\<\[CapitalIota]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu10", "]"}], "^=", "\"\<\[CapitalKoppa]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu11", "]"}], "^=", "\"\<\[CapitalKappa]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu12", "]"}], "^=", "\"\<\[CapitalXi]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu13", "]"}], "^=", "\"\<\[CapitalOmicron]\>\""}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu14", "]"}], "^=", "\"\<\[CapitalOmega]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu15", "]"}], "^=", "\"\<\[CapitalRho]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu16", "]"}], "^=", "\"\<\[CapitalSigma]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu17", "]"}], "^=", "\"\<\[CapitalTau]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu18", "]"}], "^=", "\"\<\[CapitalUpsilon]\>\""}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu19", "]"}], "^=", "\"\<\[CapitalPhi]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "nu20", "]"}], "^=", "\"\<\[CapitalPsi]\>\""}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8099325258179493`*^9, 3.809932964473219*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"b1d6c556-fcc1-4733-b710-5b7297b43756"]
}, Closed]],

Cell[CellGroupData[{

Cell["Differential operators PT, D and DB ", "Section",
 CellChangeTimes->{{3.638515895375391*^9, 3.638515923480748*^9}, {
   3.641121040214756*^9, 3.641121042590434*^9}, {3.652698666947001*^9, 
   3.652698667541664*^9}, 3.671873921932454*^9, {3.6718740256282*^9, 
   3.6718740317562838`*^9}, {3.6720589154555902`*^9, 3.672058920838862*^9}, {
   3.8314548863802156`*^9, 3.831454887538218*^9}, {3.831470406259046*^9, 
   3.831470410267062*^9}, {3.832151785777351*^9, 3.8321517938597307`*^9}, {
   3.8355866833958063`*^9, 3.835586692155999*^9}, {3.8355927628740273`*^9, 
   3.835592807274428*^9}, {3.848464223765656*^9, 
   3.848464246220716*^9}},ExpressionUUID->"d82ec8c6-ba90-4468-ac02-\
149760973a0e"],

Cell["\<\
These are the curly D and D_B operators defined in
https://arxiv.org/abs/1603.07307
It\[CloseCurlyQuote]s a nice paper, read it and cite it.
Additionally, there is the operator curly P, defined in the paper of this \
submission (originally called P_T, hence the current name).

The operator P acts on scalars, the operators act on symmetric tensors. \
Acting on any other tensor will not display an error, but it would certainly \
be a mistake.\
\>", "Text",
 CellChangeTimes->{{3.8529706615681047`*^9, 3.852970729433997*^9}, {
  3.852970760090233*^9, 3.852970910203383*^9}, {3.852971021962064*^9, 
  3.852971037186184*^9}, {3.852971168289906*^9, 3.852971359444241*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"8c512ab1-a3ad-4c42-a9d5-47d4844fc2ac"],

Cell[CellGroupData[{

Cell["PT operator", "Subsection",
 CellChangeTimes->{{3.848464318288783*^9, 
  3.848464326746175*^9}},ExpressionUUID->"303c2abb-20f4-42a6-8861-\
65837c7c5a42"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "PTop", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PTop", "[", 
    RowBox[{"mu1_", ",", "mu2_"}], "]"}], "[", "SS_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "dummyind1", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dummyind1", "=", 
      RowBox[{"DummyIn", "[", "TangentM", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", "mu1", "]"}], "@", 
       RowBox[{
        RowBox[{"CD", "[", "mu2", "]"}], "@", "SS"}]}], "-", 
      RowBox[{
       RowBox[{"metric", "[", 
        RowBox[{"mu1", ",", "mu2"}], "]"}], "*", 
       RowBox[{
        RowBox[{"CD", "[", "dummyind1", "]"}], "@", 
        RowBox[{
         RowBox[{"CD", "[", 
          RowBox[{"-", "dummyind1"}], "]"}], "@", "SS"}]}]}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.847604023384904*^9, 3.8476041902642307`*^9}, {
  3.848464387279558*^9, 3.8484643975338087`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"3c05792a-a5a9-48d3-afd7-405f9d4ba3a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["D operator", "Subsection",
 CellChangeTimes->{{3.848464318288783*^9, 
  3.848464332876851*^9}},ExpressionUUID->"6dba9c89-824f-404f-811b-\
e630ab9b35aa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"UndefInertHead", "[", "Dop", "]"}], "//", 
  "Quiet"}], "\[IndentingNewLine]", 
 RowBox[{"DefInertHead", "[", "Dop", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dop", "[", 
    RowBox[{"aa_", "+", "bb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Dop", "[", "aa", "]"}], "+", 
    RowBox[{"Dop", "[", "bb", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dop", "[", "TT_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
     "freeind1", ",", "freeind2", ",", "dummyind1", ",", "dummyind2", ",", 
      "dummyind3", ",", "RTT"}], "\[IndentingNewLine]", "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"freeind1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"IndicesOf", "[", "Free", "]"}], "[", "TT", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"freeind2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"IndicesOf", "[", "Free", "]"}], "[", "TT", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dummyind1", "=", 
      RowBox[{"DummyIn", "[", "TangentM", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dummyind2", "=", 
      RowBox[{"DummyIn", "[", "TangentM", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dummyind3", "=", 
      RowBox[{"DummyIn", "[", "TangentM", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"RTT", "=", 
      RowBox[{"ReplaceIndex", "[", 
       RowBox[{"TT", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"freeind1", "\[Rule]", 
           RowBox[{"-", "dummyind1"}]}], ",", 
          RowBox[{"freeind2", "\[Rule]", 
           RowBox[{"-", "dummyind2"}]}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"dimM", "-", "2"}], ")"}]}], "*", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"metric", "[", 
                RowBox[{"freeind1", ",", "dummyind1"}], "]"}], "*", 
               RowBox[{
                RowBox[{"CD", "[", "dummyind2", "]"}], "@", 
                RowBox[{
                 RowBox[{"CD", "[", "freeind2", "]"}], "@", "RTT"}]}]}], 
              "\[IndentingNewLine]", "+", 
              RowBox[{
               RowBox[{"metric", "[", 
                RowBox[{"freeind1", ",", "dummyind2"}], "]"}], "*", 
               RowBox[{
                RowBox[{"CD", "[", "dummyind1", "]"}], "@", 
                RowBox[{
                 RowBox[{"CD", "[", "freeind2", "]"}], "@", "RTT"}]}]}]}], 
             ")"}]}], "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"metric", "[", 
                RowBox[{"freeind2", ",", "dummyind1"}], "]"}], "*", 
               RowBox[{
                RowBox[{"CD", "[", "dummyind2", "]"}], "@", 
                RowBox[{
                 RowBox[{"CD", "[", "freeind1", "]"}], "@", "RTT"}]}]}], 
              "\[IndentingNewLine]", "+", 
              RowBox[{
               RowBox[{"metric", "[", 
                RowBox[{"freeind2", ",", "dummyind2"}], "]"}], "*", 
               RowBox[{
                RowBox[{"CD", "[", "dummyind1", "]"}], "@", 
                RowBox[{
                 RowBox[{"CD", "[", "freeind1", "]"}], "@", "RTT"}]}]}]}], 
             ")"}]}], "\[IndentingNewLine]", "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"metric", "[", 
                RowBox[{"freeind1", ",", "dummyind1"}], "]"}], "*", 
               RowBox[{"metric", "[", 
                RowBox[{"freeind2", ",", "dummyind2"}], "]"}], "*", 
               RowBox[{
                RowBox[{"CD", "[", "dummyind3", "]"}], "@", 
                RowBox[{
                 RowBox[{"CD", "[", 
                  RowBox[{"-", "dummyind3"}], "]"}], "@", "RTT"}]}]}], 
              "\[IndentingNewLine]", "+", 
              RowBox[{
               RowBox[{"metric", "[", 
                RowBox[{"freeind1", ",", "dummyind2"}], "]"}], "*", 
               RowBox[{"metric", "[", 
                RowBox[{"freeind2", ",", "dummyind1"}], "]"}], "*", 
               RowBox[{
                RowBox[{"CD", "[", "dummyind3", "]"}], "@", 
                RowBox[{
                 RowBox[{"CD", "[", 
                  RowBox[{"-", "dummyind3"}], "]"}], "@", "RTT"}]}]}]}], 
             ")"}]}], "\[IndentingNewLine]", "-", 
           RowBox[{
            RowBox[{"metric", "[", 
             RowBox[{"freeind1", ",", "freeind2"}], "]"}], "*", 
            RowBox[{
             RowBox[{"CD", "[", "dummyind1", "]"}], "@", 
             RowBox[{
              RowBox[{"CD", "[", "dummyind2", "]"}], "@", "RTT"}]}]}]}], 
          "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", "-", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"dimM", "-", "2"}], ")"}]}], "*", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"dimM", "-", "1"}], ")"}]}], "*", 
         RowBox[{"metric", "[", 
          RowBox[{"dummyind1", ",", "dummyind2"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"CD", "[", "freeind1", "]"}], "@", 
            RowBox[{
             RowBox[{"CD", "[", "freeind2", "]"}], "@", "RTT"}]}], 
           "\[IndentingNewLine]", "-", 
           RowBox[{
            RowBox[{"metric", "[", 
             RowBox[{"freeind1", ",", "freeind2"}], "]"}], "*", 
            RowBox[{
             RowBox[{"CD", "[", "dummyind3", "]"}], "@", 
             RowBox[{
              RowBox[{"CD", "[", 
               RowBox[{"-", "dummyind3"}], "]"}], "@", "RTT"}]}]}]}], 
          ")"}]}]}], "\[IndentingNewLine]", ")"}], ")"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.835590866538611*^9, 3.8355909203787613`*^9}, {
  3.835591194116983*^9, 3.835591322499111*^9}, {3.8355913721791887`*^9, 
  3.83559153809966*^9}, {3.8355915831923923`*^9, 3.83559158606774*^9}, {
  3.835591658204776*^9, 3.83559199297397*^9}, {3.835592120616591*^9, 
  3.835592122859538*^9}, {3.835592264925332*^9, 3.8355923141333303`*^9}, {
  3.8484642983421507`*^9, 3.848464299712228*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"bb82ee20-081f-4261-818c-91e4931c4982"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefInertHead", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"inert head \"\>", "\[InvisibleSpace]", "Dop", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefInertHead, ": Defining ", 
   "inert head ", $CellContext`Dop, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8355908781801033`*^9, 3.835590921164241*^9, 3.835591538960973*^9, 
   3.835591586786376*^9, 3.83559200991064*^9, 3.835592135793825*^9, {
   3.83559227009083*^9, 3.835592315048835*^9}, 3.837925427196267*^9, 
   3.837926060988822*^9, 3.840526538244561*^9, 3.8405266307759027`*^9, 
   3.840526701435704*^9, 3.84087634190245*^9, 3.84510415839917*^9, 
   3.845184821097925*^9, 3.845540394557663*^9, 3.8456119511675262`*^9, 
   3.8456131406131573`*^9, 3.8456179620287027`*^9, 3.845618386166222*^9, 
   3.845811245588912*^9, 3.845976479040094*^9, 3.846055755357197*^9, 
   3.8463953836162233`*^9, 3.846397448152772*^9, 3.84752275536322*^9, 
   3.847522801547439*^9, 3.847603625181076*^9, 3.847603674018117*^9, 
   3.847700398976202*^9, 3.847967679069838*^9, 3.848206547380499*^9, 
   3.848302899369927*^9, 3.848302984445915*^9, 3.848377976994125*^9, 
   3.848464292756937*^9, 3.848464343819255*^9, 3.848465799191454*^9, 
   3.848569316651*^9, 3.848569492408967*^9, 3.8486369852262363`*^9, 
   3.848637124180039*^9, 3.848728151379386*^9, 3.84881644584776*^9, 
   3.848896484164239*^9, 3.8516869812320623`*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"539579f1-6ebd-4d95-bb31-c9a5202d18d3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["DB operator", "Subsection",
 CellChangeTimes->{{3.848464318288783*^9, 
  3.8484643398363667`*^9}},ExpressionUUID->"ac2d924f-1f57-4e75-a195-\
aad97eec4d05"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"UndefInertHead", "[", "DBop", "]"}], "//", 
  "Quiet"}], "\[IndentingNewLine]", 
 RowBox[{"DefInertHead", "[", "DBop", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DBop", "[", 
    RowBox[{"aa_", "+", "bb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"DBop", "[", "aa", "]"}], "+", 
    RowBox[{"DBop", "[", "bb", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DBop", "[", "TT_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
     "freeind1", ",", "freeind2", ",", "dummyind1", ",", "dummyind2", ",", 
      "dummyind3", ",", "RTT"}], "\[IndentingNewLine]", "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"freeind1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"IndicesOf", "[", "Free", "]"}], "[", "TT", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"freeind2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"IndicesOf", "[", "Free", "]"}], "[", "TT", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dummyind1", "=", 
      RowBox[{"DummyIn", "[", "TangentM", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dummyind2", "=", 
      RowBox[{"DummyIn", "[", "TangentM", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dummyind3", "=", 
      RowBox[{"DummyIn", "[", "TangentM", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"RTT", "=", 
      RowBox[{"ReplaceIndex", "[", 
       RowBox[{"TT", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"freeind1", "\[Rule]", 
           RowBox[{"-", "dummyind1"}]}], ",", 
          RowBox[{"freeind2", "\[Rule]", 
           RowBox[{"-", "dummyind2"}]}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"CD", "[", "dummyind3", "]"}], "@", 
        RowBox[{
         RowBox[{"CD", "[", 
          RowBox[{"-", "dummyind3"}], "]"}], "@", 
         RowBox[{"(", 
          RowBox[{"Dop", "[", "TT", "]"}], ")"}]}]}], "\[IndentingNewLine]", 
       "-", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"dimM", "-", "1"}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"CD", "[", "freeind1", "]"}], "@", 
         RowBox[{
          RowBox[{"CD", "[", "freeind2", "]"}], "@", 
          RowBox[{
           RowBox[{"CD", "[", "dummyind1", "]"}], "@", 
           RowBox[{
            RowBox[{"CD", "[", "dummyind2", "]"}], "@", "RTT"}]}]}]}]}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"dimM", "-", "1"}], ")"}]}], "*", 
        RowBox[{"metric", "[", 
         RowBox[{"freeind1", ",", "freeind2"}], "]"}], "*", 
        RowBox[{
         RowBox[{"CD", "[", "dummyind3", "]"}], "@", 
         RowBox[{
          RowBox[{"CD", "[", 
           RowBox[{"-", "dummyind3"}], "]"}], "@", 
          RowBox[{
           RowBox[{"CD", "[", "dummyind1", "]"}], "@", 
           RowBox[{
            RowBox[{"CD", "[", "dummyind2", "]"}], "@", "RTT"}]}]}]}]}]}], 
      "\[IndentingNewLine]", ")"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.835592496308364*^9, 3.835592646326376*^9}, {
  3.848464306824403*^9, 3.8484643086866417`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"bdee132e-dc64-42b1-b595-bdc92635fc76"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefInertHead", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"inert head \"\>", "\[InvisibleSpace]", "DBop", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefInertHead, ": Defining ", 
   "inert head ", $CellContext`DBop, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8355926497203197`*^9, 3.8355926531736794`*^9}, 
   3.8379254274982452`*^9, 3.837926061120173*^9, 3.840526538409171*^9, 
   3.840526630907144*^9, 3.840526701666862*^9, 3.840876342032346*^9, 
   3.8451041585360622`*^9, 3.845184821306926*^9, 3.845540394702444*^9, 
   3.845611952159885*^9, 3.845613140658627*^9, 3.8456179620566607`*^9, 
   3.8456183861973143`*^9, 3.845811245618472*^9, 3.845976479068534*^9, 
   3.846055755384453*^9, 3.84639538365065*^9, 3.8463974481752157`*^9, 
   3.8475227553990717`*^9, 3.847522801578693*^9, 3.847603625209412*^9, 
   3.847603674046976*^9, 3.847700399012969*^9, 3.847967679110035*^9, 
   3.848206547423801*^9, 3.84830289939953*^9, 3.848302984477724*^9, 
   3.8483779770350122`*^9, 3.848464350664914*^9, 3.848465799225875*^9, 
   3.8485693166913633`*^9, 3.848569492464786*^9, 3.848636985259035*^9, 
   3.848637124223613*^9, 3.848728151396187*^9, 3.848816445870111*^9, 
   3.848896484185007*^9, 3.851686981259663*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"ef6356c1-a12e-4b77-9d9c-f802bc1f7dce"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalDelta] and KB operators", "Section",
 CellChangeTimes->{{3.638515895375391*^9, 3.638515923480748*^9}, {
   3.641121040214756*^9, 3.641121042590434*^9}, {3.652698666947001*^9, 
   3.652698667541664*^9}, 3.671873921932454*^9, {3.6718740256282*^9, 
   3.6718740317562838`*^9}, {3.6720589154555902`*^9, 3.672058920838862*^9}, {
   3.8314548863802156`*^9, 3.831454887538218*^9}, {3.831470406259046*^9, 
   3.831470410267062*^9}, {3.832151785777351*^9, 3.8321517938597307`*^9}, {
   3.8355866833958063`*^9, 3.835586692155999*^9}, {3.8355927628740273`*^9, 
   3.835592807274428*^9}, {3.848464223765656*^9, 3.848464246220716*^9}, {
   3.848464476998189*^9, 3.848464484260973*^9}, {3.8488224401076117`*^9, 
   3.848822456819707*^9}, 
   3.851686941865285*^9},ExpressionUUID->"9c1bcdc5-7797-4dc7-8024-\
3a72ae79e337"],

Cell["\<\
These are the D and K_b operators defined in
https://arxiv.org/abs/1603.07307
It\[CloseCurlyQuote]s a nice paper, read it and cite it.

D counts the dimension of the operator (on a sum it counts only the first \
monomial).

K_b is the generator of special conformal transformations in the direction of \
b (here denoted B). This version knows how to act on spinor indices.\
\>", "Text",
 CellChangeTimes->{{3.8529706615681047`*^9, 3.852970729433997*^9}, {
  3.852970760090233*^9, 3.852970910203383*^9}, {3.852971021962064*^9, 
  3.852971037186184*^9}, {3.852971168289906*^9, 3.852971359444241*^9}, {
  3.852971494842106*^9, 3.852971561123707*^9}, {3.8529716051547318`*^9, 
  3.852971666634801*^9}, {3.852974720843884*^9, 3.8529747303959703`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"07323369-e6ef-43d4-b100-c53b6b23f3fa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"UndefInertHead", "[", "DD", "]"}], "//", 
  "Quiet"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefInertHead", "[", "DD", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD", "[", 
    RowBox[{"aa_", "+", "bb_"}], "]"}], ":=", 
   RowBox[{"DD", "[", "aa", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD", "[", 
    RowBox[{"aa_", "*", "bb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"DD", "[", "aa", "]"}], "+", 
    RowBox[{"DD", "[", "bb", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD", "[", 
    RowBox[{
     RowBox[{"CD", "[", "mu1_", "]"}], "@", "bb_"}], "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{"DD", "[", "bb", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD", "[", 
    RowBox[{"aa_", "^", "bb_"}], "]"}], ":=", 
   RowBox[{"bb", "*", 
    RowBox[{"DD", "[", "aa", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD", "[", 
    RowBox[{"\[Phi]", "[", "]"}], "]"}], ":=", "\[Delta]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD", "[", 
    RowBox[{"\[Psi]", "[", "aa_", "]"}], "]"}], ":=", "\[Delta]s"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD", "[", 
    RowBox[{"bar\[Psi]", "[", "aa_", "]"}], "]"}], ":=", "\[Delta]s"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD", "[", 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"aa_", ",", "bb_"}], "]"}], "]"}], ":=", "\[Delta]rs"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DD", "[", 
     RowBox[{"bar\[Rho]", "[", 
      RowBox[{"aa_", ",", "bb_"}], "]"}], "]"}], ":=", "\[Delta]rs"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DD", "[", 
     RowBox[{"_", "?", "ConstantQ"}], "]"}], ":=", "0"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD", "[", 
    RowBox[{"metric", "[", 
     RowBox[{"mu1_", ",", "mu2_"}], "]"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD", "[", 
    RowBox[{"Gammametric1", "[", "aa___", "]"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD", "[", 
    RowBox[{"Gammametric2", "[", "aa___", "]"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD", "[", 
    RowBox[{"Gammametric3", "[", "aa___", "]"}], "]"}], ":=", "0"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.831958277741109*^9, 3.831958317029312*^9}, {
   3.831958357927066*^9, 3.831958422853128*^9}, {3.8319584543128*^9, 
   3.831958508557613*^9}, {3.8319618847841473`*^9, 3.831961902086609*^9}, {
   3.83214918305698*^9, 3.832149190643886*^9}, {3.832149329733651*^9, 
   3.832149348113633*^9}, {3.832149728770494*^9, 3.8321497784152184`*^9}, {
   3.8321498323388*^9, 3.832149850026763*^9}, {3.848464494423418*^9, 
   3.848464496045738*^9}, {3.8487282214953938`*^9, 3.848728237884087*^9}, {
   3.848728579135639*^9, 3.848728585609522*^9}, {3.848899376504788*^9, 
   3.84889939513415*^9}, 3.8529747573294773`*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"c18c4bb8-6c95-4041-a66f-d72043306c3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefInertHead", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"inert head \"\>", "\[InvisibleSpace]", "DD", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefInertHead, ": Defining ", 
   "inert head ", $CellContext`DD, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.831958286785849*^9, 3.831958317889474*^9}, {
   3.831958405653367*^9, 3.831958423741509*^9}, 3.831958470968973*^9, 
   3.8319585110489397`*^9, 3.831961903236905*^9, 3.831973972330627*^9, 
   3.832042677549292*^9, 3.832068448696813*^9, {3.832149192694338*^9, 
   3.83214919536679*^9}, {3.832149346549745*^9, 3.8321493485361767`*^9}, 
   3.832149779245729*^9, 3.8321499915264463`*^9, 3.832216157490453*^9, 
   3.83223611214069*^9, 3.832236597960535*^9, 3.832307898365888*^9, 
   3.8323233195015707`*^9, 3.832388299747126*^9, 3.832475530003667*^9, 
   3.832913169856237*^9, 3.832916216372554*^9, 3.832994801693986*^9, 
   3.833017110504004*^9, 3.833018480928647*^9, 3.833079813590322*^9, 
   3.833337921456195*^9, 3.8335119938816338`*^9, 3.8335354663125687`*^9, 
   3.833605498585298*^9, 3.833863475812875*^9, 3.833881784678109*^9, 
   3.833950059551816*^9, 3.834035314974944*^9, 3.834118641351047*^9, 
   3.835246957971242*^9, 3.835249150721179*^9, 3.835350047560285*^9, 
   3.83550959754663*^9, 3.835586570756331*^9, 3.837925427764443*^9, 
   3.8379260613988028`*^9, 3.840526722731749*^9, 3.8408763423249273`*^9, 
   3.8451041588746023`*^9, 3.845184821630301*^9, 3.845540395081293*^9, 
   3.845611955107689*^9, 3.84561315502619*^9, 3.845617962180489*^9, 
   3.845618386340805*^9, 3.8458112457520037`*^9, 3.845976479199349*^9, 
   3.8460557555109463`*^9, 3.846395383807626*^9, 3.846397448318116*^9, 
   3.847522985940508*^9, 3.8476036253708878`*^9, 3.8476036741950493`*^9, 
   3.847700399220607*^9, 3.84796767937444*^9, 3.848206547677988*^9, 
   3.848302899586863*^9, 3.848302984662409*^9, 3.848377977310322*^9, 
   3.848464499231234*^9, 3.848465799265624*^9, 3.8485693167304688`*^9, 
   3.848569492528017*^9, 3.848636985296402*^9, 3.848637124274225*^9, 
   3.8487282431467*^9, 3.848728587216344*^9, 3.848816445896655*^9, 
   3.848896484209393*^9, 3.848899395938596*^9, 3.851686981286065*^9, 
   3.8529747816724873`*^9},
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"dbc92828-7f84-49f5-9444-6e10f4afd426"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "for", " ", "some", " ", "reason", " ", "some", " ", "functions", " ", 
    "of", " ", "dimM", " ", "are", " ", "not", " ", "seen", " ", "as", " ", 
    "constants"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "so", " ", "I", " ", "declare", " ", "the", " ", "action", " ", "of", " ", 
    "KB", " ", "to", " ", "be", " ", "zero", " ", "on", " ", "them", " ", 
    "case", " ", "by", " ", "case"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ConstantQ", "[", "dimM", "]"}], "\[IndentingNewLine]", 
   RowBox[{"ConstantQ", "[", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"dimM", "-", "1"}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.832150030729239*^9, 3.8321500414743023`*^9}, {
  3.83215007710979*^9, 3.83215010082012*^9}, {3.832151963045918*^9, 
  3.832152006312359*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"76b8bbf4-61bf-401e-a84b-7819ae2941bf"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.832150036164441*^9, 3.832150042012939*^9}, {
   3.832150094023543*^9, 3.832150102424755*^9}, 3.832216157621242*^9, 
   3.83223611222509*^9, 3.83223659805256*^9, 3.832307898485235*^9, 
   3.8323233195710077`*^9, 3.832388299880865*^9, 3.8324755301308613`*^9, 
   3.832913169923345*^9, 3.832916216439485*^9, 3.8329948017767677`*^9, 
   3.833017110611635*^9, 3.833018481005419*^9, 3.833079813701393*^9, 
   3.833337921581525*^9, 3.833511994008524*^9, 3.833535466384264*^9, 
   3.833605498689991*^9, 3.8338634759042063`*^9, 3.833881784756895*^9, 
   3.833950059644902*^9, 3.834035315059177*^9, 3.834118641548306*^9, 
   3.835246958059811*^9, 3.8352491508666763`*^9, 3.835350047647252*^9, 
   3.8355095976375103`*^9, 3.835586570825333*^9, 3.837925428094727*^9, 
   3.837926061730857*^9, 3.840526737093911*^9, 3.840876342598138*^9, 
   3.845104159206613*^9, 3.845184822021175*^9, 3.8455403954658318`*^9, 
   3.8456119554425592`*^9, 3.8456131718692303`*^9, 3.845617962399603*^9, 
   3.8456183866680517`*^9, 3.845811246129561*^9, 3.8459764794722548`*^9, 
   3.846055755795885*^9, 3.8463953841030684`*^9, 3.8463974485312862`*^9, 
   3.847522986149384*^9, 3.847603625684741*^9, 3.847603674413465*^9, 
   3.847700399500537*^9, 3.847967679692463*^9, 3.848206548031844*^9, 
   3.848302899673806*^9, 3.848302984724618*^9, 3.84837797739034*^9, 
   3.8484657992984056`*^9, 3.848569316765626*^9, 3.848569492582206*^9, 
   3.848636985328731*^9, 3.848637124318068*^9, 3.8488164459222517`*^9, 
   3.8488964842304*^9, 3.8516869812949247`*^9, 3.8529747817361393`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"0dfdbf2c-b7a5-4416-800e-76af48030b9a"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{{3.832150036164441*^9, 3.832150042012939*^9}, {
   3.832150094023543*^9, 3.832150102424755*^9}, 3.832216157621242*^9, 
   3.83223611222509*^9, 3.83223659805256*^9, 3.832307898485235*^9, 
   3.8323233195710077`*^9, 3.832388299880865*^9, 3.8324755301308613`*^9, 
   3.832913169923345*^9, 3.832916216439485*^9, 3.8329948017767677`*^9, 
   3.833017110611635*^9, 3.833018481005419*^9, 3.833079813701393*^9, 
   3.833337921581525*^9, 3.833511994008524*^9, 3.833535466384264*^9, 
   3.833605498689991*^9, 3.8338634759042063`*^9, 3.833881784756895*^9, 
   3.833950059644902*^9, 3.834035315059177*^9, 3.834118641548306*^9, 
   3.835246958059811*^9, 3.8352491508666763`*^9, 3.835350047647252*^9, 
   3.8355095976375103`*^9, 3.835586570825333*^9, 3.837925428094727*^9, 
   3.837926061730857*^9, 3.840526737093911*^9, 3.840876342598138*^9, 
   3.845104159206613*^9, 3.845184822021175*^9, 3.8455403954658318`*^9, 
   3.8456119554425592`*^9, 3.8456131718692303`*^9, 3.845617962399603*^9, 
   3.8456183866680517`*^9, 3.845811246129561*^9, 3.8459764794722548`*^9, 
   3.846055755795885*^9, 3.8463953841030684`*^9, 3.8463974485312862`*^9, 
   3.847522986149384*^9, 3.847603625684741*^9, 3.847603674413465*^9, 
   3.847700399500537*^9, 3.847967679692463*^9, 3.848206548031844*^9, 
   3.848302899673806*^9, 3.848302984724618*^9, 3.84837797739034*^9, 
   3.8484657992984056`*^9, 3.848569316765626*^9, 3.848569492582206*^9, 
   3.848636985328731*^9, 3.848637124318068*^9, 3.8488164459222517`*^9, 
   3.8488964842304*^9, 3.8516869812949247`*^9, 3.8529747817404337`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"71367273-60e1-46e6-bea2-f24aafae9676"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Unprotect", "[", "Gammametric2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"UndefInertHead", "[", "KBop", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefInertHead", "[", 
   RowBox[{"KBop", ",", 
    RowBox[{"ContractThrough", "\[Rule]", "metric"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KBop", "[", 
    RowBox[{"aa_", "+", "bb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"KBop", "[", "aa", "]"}], "+", 
    RowBox[{"KBop", "[", "bb", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KBop", "[", 
    RowBox[{"aa_", "*", "bb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"KBop", "[", "aa", "]"}], "*", "bb"}], "+", 
    RowBox[{"aa", "*", 
     RowBox[{"KBop", "[", "bb", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KBop", "[", 
     RowBox[{"aa_", "^", "bb_"}], "]"}], ":=", 
    RowBox[{"bb", "*", 
     RowBox[{"aa", "^", 
      RowBox[{"(", 
       RowBox[{"bb", "-", "1"}], ")"}]}], "*", 
     RowBox[{"KBop", "[", "aa", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KBop", "[", 
    RowBox[{"_", "?", "ConstantQ"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KBop", "[", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"dimM", "-", "1"}], ")"}]}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KBop", "[", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", "dimM"}]}], ")"}]}], "]"}], ":=", "0"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KBop", "[", 
     RowBox[{"B", "[", "mu_", "]"}], "]"}], ":=", "0"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KBop", "[", 
     RowBox[{"metric", "[", 
      RowBox[{"mu1_", ",", "mu2_"}], "]"}], "]"}], ":=", "0"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KBop", "[", 
    RowBox[{"Gammametric1", "[", "aa___", "]"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KBop", "[", 
    RowBox[{"Gammametric2", "[", "aa___", "]"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KBop", "[", 
     RowBox[{"Gammametric3", "[", "aa___", "]"}], "]"}], ":=", "0"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KBop", "[", 
    RowBox[{"\[Phi]", "[", "]"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KBop", "[", 
    RowBox[{"\[Psi]", "[", "aa_", "]"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KBop", "[", 
    RowBox[{"bar\[Psi]", "[", "aa_", "]"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KBop", "[", 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"aa_", ",", "bb_"}], "]"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KBop", "[", 
     RowBox[{"bar\[Rho]", "[", 
      RowBox[{"aa_", ",", "bb_"}], "]"}], "]"}], ":=", "0"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KBop", "[", 
   RowBox[{
    RowBox[{"CD", "[", "mu1_", "]"}], "@", "TT_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "findices", ",", "lengthfindices", ",", "upspinorindices", ",", 
      "lengthupspinorindices", ",", "downspinorindices", ",", 
      "lengthdownspinorindices", ",", "dummyindex", ",", "dummyspinorindex"}],
      "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"findices", "=", 
      RowBox[{
       RowBox[{"IndicesOf", "[", 
        RowBox[{"Free", ",", "TangentM"}], "]"}], "[", "TT", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"lengthfindices", "=", 
      RowBox[{"Length", "[", "findices", "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"upspinorindices", "=", 
      RowBox[{
       RowBox[{"IndicesOf", "[", 
        RowBox[{"Free", ",", "SpinM", ",", "Up"}], "]"}], "[", "TT", "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"lengthupspinorindices", "=", 
      RowBox[{"Length", "[", "upspinorindices", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"downspinorindices", "=", 
      RowBox[{
       RowBox[{"IndicesOf", "[", 
        RowBox[{"Free", ",", "SpinM", ",", "Down"}], "]"}], "[", "TT", 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"lengthdownspinorindices", "=", 
      RowBox[{"Length", "[", "downspinorindices", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dummyindex", "=", 
      RowBox[{"DummyIn", "[", "TangentM", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dummyspinorindex", "=", 
      RowBox[{"DummyIn", "[", "SpinM", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"CD", "[", "mu1", "]"}], "@", 
        RowBox[{"KBop", "[", "TT", "]"}]}], "\[IndentingNewLine]", "+", 
       RowBox[{
        RowBox[{"B", "[", "mu1", "]"}], "*", 
        RowBox[{"DD", "[", "TT", "]"}], "*", "TT"}], "\[IndentingNewLine]", 
       "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"Sum", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"B", "[", "dummyindex", "]"}], "*", 
           RowBox[{"Gammametric2", "[", 
            RowBox[{
             RowBox[{"-", "dummyindex"}], ",", "mu1", ",", 
             RowBox[{"downspinorindices", "[", 
              RowBox[{"[", "jj", "]"}], "]"}], ",", "dummyspinorindex"}], 
            "]"}], "*", 
           RowBox[{"ReplaceIndex", "[", 
            RowBox[{"TT", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"downspinorindices", "[", 
                RowBox[{"[", "jj", "]"}], "]"}], "\[Rule]", 
               RowBox[{"-", "dummyspinorindex"}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "lengthdownspinorindices"}], "}"}]}], 
         "]"}]}], "\[IndentingNewLine]", "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"Sum", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"B", "[", "dummyindex", "]"}], "*", 
           RowBox[{"Gammametric2", "[", 
            RowBox[{
             RowBox[{"-", "dummyindex"}], ",", "mu1", ",", 
             RowBox[{"-", "dummyspinorindex"}], ",", 
             RowBox[{"upspinorindices", "[", 
              RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "*", 
           RowBox[{"ReplaceIndex", "[", 
            RowBox[{"TT", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"upspinorindices", "[", 
                RowBox[{"[", "jj", "]"}], "]"}], "\[Rule]", 
               "dummyspinorindex"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "lengthupspinorindices"}], "}"}]}], 
         "]"}]}], "\[IndentingNewLine]", "+", 
       RowBox[{"Sum", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"B", "[", 
            RowBox[{"findices", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], "]"}], "*", 
           RowBox[{"ReplaceIndex", "[", 
            RowBox[{"TT", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"findices", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], "\[Rule]", "mu1"}], "}"}]}], 
            "]"}]}], "\[IndentingNewLine]", "-", 
          RowBox[{
           RowBox[{"metric", "[", 
            RowBox[{"mu1", ",", 
             RowBox[{"findices", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "*", 
           RowBox[{"B", "[", "dummyindex", "]"}], "*", 
           RowBox[{"ReplaceIndex", "[", 
            RowBox[{"TT", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"findices", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], "\[Rule]", 
               RowBox[{"-", "dummyindex"}]}], "}"}]}], "]"}]}]}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "lengthfindices"}], "}"}]}], "]"}]}], 
      "\[IndentingNewLine]", ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Protect", "[", "Gammametric2", "]"}]}], "Input",
 CellChangeTimes->{{3.8319022158034782`*^9, 3.831902237333256*^9}, {
   3.83190285654911*^9, 3.831902921754283*^9}, {3.831903562355781*^9, 
   3.831903574366129*^9}, {3.831904630564814*^9, 3.831904754089143*^9}, {
   3.831904792694819*^9, 3.831904837459689*^9}, 3.8319050198395042`*^9, {
   3.8319052411253777`*^9, 3.831905277734085*^9}, {3.831956102869897*^9, 
   3.831956122964704*^9}, {3.831956238428714*^9, 3.831956574629693*^9}, {
   3.831956970369553*^9, 3.8319569707824507`*^9}, {3.831957001410768*^9, 
   3.831957027445176*^9}, {3.83195730710325*^9, 3.831957313630018*^9}, {
   3.831957345205881*^9, 3.8319573670375967`*^9}, {3.831957433744071*^9, 
   3.8319574820817127`*^9}, {3.831957569167061*^9, 3.831957578079794*^9}, {
   3.831958013031488*^9, 3.831958021158451*^9}, {3.831958068201681*^9, 
   3.8319580731541033`*^9}, {3.8319585343049707`*^9, 3.831958591678349*^9}, {
   3.831958625806449*^9, 3.831958688022756*^9}, {3.8319588141591587`*^9, 
   3.8319588182622766`*^9}, {3.8319589173768463`*^9, 3.831958945005121*^9}, {
   3.831958985530808*^9, 3.831959141343669*^9}, {3.8319591836410027`*^9, 
   3.8319592071545067`*^9}, {3.831959269929111*^9, 3.83195928231458*^9}, {
   3.831961245626089*^9, 3.831961246642898*^9}, {3.831961283392653*^9, 
   3.8319612986313562`*^9}, {3.831961363176784*^9, 3.831961371591618*^9}, {
   3.831961437521915*^9, 3.831961440817896*^9}, {3.8319619197783937`*^9, 
   3.831961935818033*^9}, {3.831962669432734*^9, 3.831962749407919*^9}, {
   3.831962833083531*^9, 3.8319628342477417`*^9}, {3.8319629474007807`*^9, 
   3.831962965256998*^9}, {3.831977332042799*^9, 3.8319774184172688`*^9}, {
   3.831977627106216*^9, 3.831977630683524*^9}, {3.831977805067667*^9, 
   3.831977963746381*^9}, {3.8319780211960907`*^9, 3.831978120599036*^9}, {
   3.831978173646315*^9, 3.831978187199687*^9}, {3.8319782241566687`*^9, 
   3.831978224292697*^9}, {3.8319786072375727`*^9, 3.8319786241601677`*^9}, {
   3.832070122734701*^9, 3.832070160372445*^9}, {3.832148258244327*^9, 
   3.832148295195776*^9}, {3.832148381232435*^9, 3.8321484847557697`*^9}, {
   3.83214854483564*^9, 3.832148556608213*^9}, {3.832150018348743*^9, 
   3.8321500204529867`*^9}, {3.832150118083189*^9, 3.832150121062986*^9}, {
   3.832151531280406*^9, 3.832151533489118*^9}, {3.832151611908271*^9, 
   3.832151632008617*^9}, {3.832223199002241*^9, 3.832223386828145*^9}, {
   3.832397483422106*^9, 3.832397655385844*^9}, {3.832397786740882*^9, 
   3.832397799247573*^9}, {3.8323979974054117`*^9, 3.8323980362550077`*^9}, {
   3.832398093539227*^9, 3.832398127652873*^9}, {3.8355938434532833`*^9, 
   3.835593912907215*^9}, {3.835593943339692*^9, 3.835594097146357*^9}, {
   3.835594128458789*^9, 3.835594209826725*^9}, {3.8355942531151447`*^9, 
   3.835594484806983*^9}, {3.835594553419321*^9, 3.835594575075858*^9}, {
   3.835594702989789*^9, 3.835594724272108*^9}, {3.835594926654243*^9, 
   3.835594927676285*^9}, {3.8355950047257147`*^9, 3.835595025580749*^9}, {
   3.848464731362383*^9, 3.8484647365116863`*^9}, {3.8487282521605453`*^9, 
   3.848728339966378*^9}, {3.8487283938915663`*^9, 3.8487284028712053`*^9}, {
   3.848728449448488*^9, 3.848728453957573*^9}, 3.8487285730167837`*^9, {
   3.8487286378731413`*^9, 3.848728666607386*^9}, {3.8487288374331617`*^9, 
   3.848728840919498*^9}, {3.848823268736204*^9, 3.848823357249114*^9}, {
   3.848823448142083*^9, 3.848823472110506*^9}, {3.84882350309412*^9, 
   3.8488235427983837`*^9}, {3.848823726089404*^9, 3.848823881004788*^9}, {
   3.848823912694557*^9, 3.848824117687497*^9}, 3.848824191288744*^9, {
   3.848824263993101*^9, 3.848824266240584*^9}, {3.84882431020925*^9, 
   3.84882431374431*^9}, {3.84882442746568*^9, 3.848824437468041*^9}, {
   3.8488244844828587`*^9, 3.8488244871204653`*^9}, {3.8488245226658278`*^9, 
   3.8488245276805964`*^9}, {3.848824635867002*^9, 3.848824646557705*^9}, {
   3.848899342066453*^9, 3.848899360344657*^9}, 3.852974765972073*^9},
 CellLabel->
  "In[107]:=",ExpressionUUID->"1e5013e5-45c3-43b7-9ff9-916f24e3bd1d"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{
  3.848824137893293*^9, 3.8488241929882936`*^9, 3.848824271506083*^9, 
   3.848824314824785*^9, 3.848824438061022*^9, {3.848824489146359*^9, 
   3.8488244908206663`*^9}, 3.848824528497013*^9, 3.848896484252709*^9, 
   3.848899365936764*^9, 3.851686981320758*^9, 3.852974781762402*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"c4ce0d13-97b0-45ad-932b-abed4e390470"],

Cell[BoxData[
 TemplateBox[{
  "UndefInertHead","unknown",
   "\"Unknown \\!\\(\\*RowBox[{\\\"\\\\\\\"inert head\\\\\\\"\\\"}]\\) \\!\\(\
\\*RowBox[{\\\"KBop\\\"}]\\).\"",2,108,3,22558639762763914328,"Local",
   "xAct`xTensor`UndefInertHead"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.851686981322174*^9, 3.852974781764202*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"bec2f62f-0671-4ed1-9d97-c697806d8b99"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefInertHead", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"inert head \"\>", "\[InvisibleSpace]", "KBop", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefInertHead, ": Defining ", 
   "inert head ", $CellContext`KBop, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.848824137895726*^9, 3.848824192992227*^9, 3.848824271507687*^9, 
   3.848824314826852*^9, 3.848824438062673*^9, {3.8488244891481867`*^9, 
   3.848824490833396*^9}, 3.848824528499078*^9, 3.84889648425791*^9, 
   3.8488993659388943`*^9, 3.8516869813281603`*^9, 3.852974781773048*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"a20e476f-a3b7-43a0-8dd8-602b85f751a0"],

Cell[BoxData[
 RowBox[{"{", "\<\"Gammametric2\"\>", "}"}]], "Output",
 CellChangeTimes->{
  3.848824137893293*^9, 3.8488241929882936`*^9, 3.848824271506083*^9, 
   3.848824314824785*^9, 3.848824438061022*^9, {3.848824489146359*^9, 
   3.8488244908206663`*^9}, 3.848824528497013*^9, 3.848896484252709*^9, 
   3.848899365936764*^9, 3.851686981320758*^9, 3.8529747817745533`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"9907757b-a55f-4d41-8f9f-3ddd3c9b6a20"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Zero curvatures limit", "Section",
 CellChangeTimes->{{3.638515895375391*^9, 3.638515923480748*^9}, {
   3.641121040214756*^9, 3.641121042590434*^9}, {3.652698666947001*^9, 
   3.652698667541664*^9}, 3.671873921932454*^9, {3.6718740256282*^9, 
   3.6718740317562838`*^9}, {3.6720589154555902`*^9, 3.672058920838862*^9}, {
   3.8314548863802156`*^9, 3.831454887538218*^9}, {3.831470406259046*^9, 
   3.831470410267062*^9}, {3.832151785777351*^9, 
   3.8321518189315968`*^9}},ExpressionUUID->"ddb44878-b8ea-4471-8159-\
e0c16a1a9859"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"IndexSet", "[", 
  RowBox[{
   RowBox[{"RiemannCD", "[", 
    RowBox[{"mu1_", ",", "mu2_", ",", "mu3_", ",", "mu4_"}], "]"}], ",", 
   "0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"IndexSet", "[", 
  RowBox[{
   RowBox[{"RicciCD", "[", 
    RowBox[{"mu1_", ",", "mu2_"}], "]"}], ",", "0"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"IndexSet", "[", 
  RowBox[{
   RowBox[{"RicciScalarCD", "[", "]"}], ",", "0"}], "]"}]}], "Input",
 CellChangeTimes->{{3.845612253989793*^9, 3.8456123017485323`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"bca0a5e1-093c-4104-9a05-2d6b5a018a44"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845612268006843*^9, 3.845612302375306*^9, 
  3.845613144219634*^9, 3.845617962079886*^9, 3.845618386224852*^9, 
  3.845811245642933*^9, 3.845976479090884*^9, 3.846055755409213*^9, 
  3.846395383677936*^9, 3.846397448196446*^9, 3.848067041183243*^9, 
  3.848730371315877*^9, 3.848816445967409*^9, 3.848896484277768*^9, 
  3.8516869813537607`*^9, 3.852974820235651*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"4d0fb5fb-ca7b-4350-be6a-3958cc516dc7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845612268006843*^9, 3.845612302375306*^9, 
  3.845613144219634*^9, 3.845617962079886*^9, 3.845618386224852*^9, 
  3.845811245642933*^9, 3.845976479090884*^9, 3.846055755409213*^9, 
  3.846395383677936*^9, 3.846397448196446*^9, 3.848067041183243*^9, 
  3.848730371315877*^9, 3.848816445967409*^9, 3.848896484277768*^9, 
  3.8516869813537607`*^9, 3.8529748202372513`*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"68318d28-a36a-4021-8e38-80cea127c623"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845612268006843*^9, 3.845612302375306*^9, 
  3.845613144219634*^9, 3.845617962079886*^9, 3.845618386224852*^9, 
  3.845811245642933*^9, 3.845976479090884*^9, 3.846055755409213*^9, 
  3.846395383677936*^9, 3.846397448196446*^9, 3.848067041183243*^9, 
  3.848730371315877*^9, 3.848816445967409*^9, 3.848896484277768*^9, 
  3.8516869813537607`*^9, 3.8529748202401943`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"a66d4571-27ff-4976-a234-04e434621e66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IndexSet", "[", 
  RowBox[{
   RowBox[{"ChristoffelCD", "[", 
    RowBox[{"mu1_", ",", "mu2_", ",", "mu3_"}], "]"}], ",", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.846397235525766*^9, 3.8463972972636967`*^9}, 
   3.846397363026474*^9},
 CellLabel->
  "In[131]:=",ExpressionUUID->"93d0ba71-7ed4-4190-a91e-e97289955f10"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8463972671030912`*^9, 3.846397297993094*^9}, 
   3.846397363569208*^9, 3.846397448220232*^9, 3.848067044078795*^9, 
   3.848730371413661*^9, 3.848816445989792*^9, 3.848896484300068*^9, 
   3.851686981377707*^9, 3.8529748203005753`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"f3054605-2aea-4cce-8719-29694b8ff074"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Stress-energy tensors from ansatze", "Chapter",
 CellChangeTimes->{{3.638515895375391*^9, 3.638515923480748*^9}, {
   3.641121040214756*^9, 3.641121042590434*^9}, {3.652698666947001*^9, 
   3.652698667541664*^9}, 3.671873921932454*^9, {3.6718740256282*^9, 
   3.6718740317562838`*^9}, {3.6720589154555902`*^9, 3.672058920838862*^9}, {
   3.8314548863802156`*^9, 3.831454887538218*^9}, {3.831470403412045*^9, 
   3.831470414018942*^9}, {3.831471282951539*^9, 3.831471283254747*^9}, {
   3.831697365166109*^9, 3.8316973652062197`*^9}, {3.831718470964283*^9, 
   3.831718478692463*^9}, {3.8317185088850183`*^9, 3.831718508965361*^9}, {
   3.832388323834796*^9, 3.832388333658966*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"e7dabbff-813c-4726-8056-ea64d0eded3d"],

Cell[CellGroupData[{

Cell["1 d", "Section",
 CellChangeTimes->{{3.832389198816388*^9, 3.832389206495743*^9}, {
  3.848729099836462*^9, 
  3.848729099916647*^9}},ExpressionUUID->"6e7dc6d0-b637-48a5-9917-\
903241185877"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"set\[Delta]s", "=", 
  RowBox[{"{", 
   RowBox[{"\[Delta]s", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"dimM", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8488315183106327`*^9, 3.848831527582597*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"8f21e1d5-6b7b-438b-8e6f-ab8906e31902"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    StyleBox["\[Delta]s",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Delta]s,
    Editable->False], "\[Rule]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      InterpretationBox[
       StyleBox["d",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`dimM,
       Editable->False]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.84883152805019*^9, 3.848831605791236*^9, 
  3.8488964843193207`*^9, 3.8516869903870068`*^9, 3.8516901746796227`*^9, 
  3.8529748934749937`*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"eb382bd6-6e6e-4c2a-883a-c748b91f46fe"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"basiceom", ",", "basiceombar"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Unprotect", "[", "Gammametric1", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basiceom", "[", "AA1_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"dummytangent", ",", "dummyspin"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dummytangent", "=", 
      RowBox[{"DummyIn", "[", "TangentM", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dummyspin", "=", 
      RowBox[{"DummyIn", "[", "SpinM", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Gammametric1", "[", 
       RowBox[{"dummytangent", ",", "AA1", ",", "dummyspin"}], "]"}], "*", 
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "dummytangent"}], "]"}], "@", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"-", "dummyspin"}], "]"}]}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basiceombar", "[", "AA1_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"dummytangent", ",", "dummyspin"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dummytangent", "=", 
      RowBox[{"DummyIn", "[", "TangentM", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dummyspin", "=", 
      RowBox[{"DummyIn", "[", "SpinM", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "dummytangent"}], "]"}], "@", 
       RowBox[{"bar\[Psi]", "[", "dummyspin", "]"}]}], "*", 
      RowBox[{"Gammametric1", "[", 
       RowBox[{"dummytangent", ",", 
        RowBox[{"-", "dummyspin"}], ",", "AA1"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Protect", "[", "Gammametric1", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.848729588580896*^9, 3.848729716745235*^9}, {
  3.8487297698020887`*^9, 3.848729829637828*^9}, {3.848730490703219*^9, 
  3.848730550878153*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"c7b50363-66bb-49b7-a8a3-0b63cdeb94a6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MakeRule", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"Gammametric1", "[", 
      RowBox[{
       RowBox[{"-", "mu1"}], ",", 
       RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"CD", "[", "mu1", "]"}], "@", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"-", "A2"}], "]"}]}]}], ",", "0"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"basiceom", "[", 
  RowBox[{"-", "A1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MakeRule", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Evaluate", "[", "%", "]"}], ",", "0"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.84882984521734*^9, 3.8488299019427137`*^9}, 
   3.848829932519987*^9},
 CellLabel->
  "In[138]:=",ExpressionUUID->"1b59e706-7dd6-4ad9-9c84-02e3e3ca8286"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"\[Gamma]", "[", "metric", "]"}], 
           StyleBox[GridBox[{
              {" ", " ", 
               UnderscriptBox[
                UnderscriptBox["A2", "_"], "_"]},
              {
               UnderscriptBox[
                UnderscriptBox["\[Alpha]", "_"], "_"], 
               UnderscriptBox[
                UnderscriptBox["A1", "_"], "_"], " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Gammametric1[-PatternTest[
          Pattern[$CellContext`mu1, 
           Blank[Symbol]], TangentM`Q], -PatternTest[
          Pattern[$CellContext`A1, 
           Blank[Symbol]], SpinM`Q], 
        PatternTest[
         Pattern[$CellContext`A2, 
          Blank[Symbol]], SpinM`Q]],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SuperscriptBox["\[EmptyDownTriangle]", 
           UnderscriptBox[
            UnderscriptBox["\[Alpha]", "_"], "_"]], GridBox[{
            {"\[Psi]", 
             StyleBox[GridBox[{
                {" "},
                {
                 UnderscriptBox[
                  UnderscriptBox["A2", "_"], "_"]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[
         PatternTest[
          Pattern[$CellContext`mu1, 
           Blank[Symbol]], TangentM`Q]][
         $CellContext`\[Psi][-PatternTest[
            Pattern[$CellContext`A2, 
             Blank[Symbol]], SpinM`Q]]],
        Editable->False], ")"}]}], "]"}], "\[RuleDelayed]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"\[Gamma]", "[", "metric", "]"}], 
           StyleBox[GridBox[{
              {
               UnderscriptBox[
                UnderscriptBox["\[Alpha]", "_"], "_"], " ", 
               UnderscriptBox[
                UnderscriptBox["A2", "_"], "_"]},
              {" ", 
               UnderscriptBox[
                UnderscriptBox["A1", "_"], "_"], " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Gammametric1[
        PatternTest[
         Pattern[$CellContext`mu1, 
          Blank[Symbol]], TangentM`Q], -PatternTest[
          Pattern[$CellContext`A1, 
           Blank[Symbol]], SpinM`Q], 
        PatternTest[
         Pattern[$CellContext`A2, 
          Blank[Symbol]], SpinM`Q]],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[EmptyDownTriangle]", 
           UnderscriptBox[
            UnderscriptBox["\[Alpha]", "_"], "_"]], GridBox[{
            {"\[Psi]", 
             StyleBox[GridBox[{
                {" "},
                {
                 UnderscriptBox[
                  UnderscriptBox["A2", "_"], "_"]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-PatternTest[
           Pattern[$CellContext`mu1, 
            Blank[Symbol]], TangentM`Q]][
         $CellContext`\[Psi][-PatternTest[
            Pattern[$CellContext`A2, 
             Blank[Symbol]], SpinM`Q]]],
        Editable->False], ")"}]}], "]"}], "\[RuleDelayed]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "0"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.848829837621161*^9, 3.848829870764474*^9}, 
   3.848829902716964*^9, 3.848829936601243*^9, 3.848831605864699*^9, 
   3.8488964843667393`*^9, 3.851686996738873*^9, 3.851690178577408*^9, 
   3.852974893547048*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"fe05fc39-18c6-4fa4-a59c-7087fd37b37b"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   StyleBox[GridBox[{
      {
       RowBox[{"\[Gamma]", "[", "metric", "]"}], 
       StyleBox[GridBox[{
          {"\[Mu]", " ", "A10"},
          {" ", "A1", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
   Editable->False], " ", 
  RowBox[{"(", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
        {"\[Psi]", 
         StyleBox[GridBox[{
            {" "},
            {"A10"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`mu][
     $CellContext`\[Psi][-$CellContext`A10]],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{{3.848829837621161*^9, 3.848829870764474*^9}, 
   3.848829902716964*^9, 3.848829936601243*^9, 3.848831605864699*^9, 
   3.8488964843667393`*^9, 3.851686996738873*^9, 3.851690178577408*^9, 
   3.852974893580022*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"f1f22b1f-3c74-41b4-b142-449c6ebb8045"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"\[Gamma]", "[", "metric", "]"}], 
           StyleBox[GridBox[{
              {
               UnderscriptBox[
                UnderscriptBox["\[Mu]", "_"], "_"], " ", 
               UnderscriptBox[
                UnderscriptBox["A10", "_"], "_"]},
              {" ", 
               UnderscriptBox[
                UnderscriptBox["A1", "_"], "_"], " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Gammametric1[
        PatternTest[
         Pattern[$CellContext`mu, 
          Blank[Symbol]], TangentM`Q], -PatternTest[
          Pattern[$CellContext`A1, 
           Blank[Symbol]], SpinM`Q], 
        PatternTest[
         Pattern[$CellContext`A10, 
          Blank[Symbol]], SpinM`Q]],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[EmptyDownTriangle]", 
           UnderscriptBox[
            UnderscriptBox["\[Mu]", "_"], "_"]], GridBox[{
            {"\[Psi]", 
             StyleBox[GridBox[{
                {" "},
                {
                 UnderscriptBox[
                  UnderscriptBox["A10", "_"], "_"]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-PatternTest[
           Pattern[$CellContext`mu, 
            Blank[Symbol]], TangentM`Q]][
         $CellContext`\[Psi][-PatternTest[
            Pattern[$CellContext`A10, 
             Blank[Symbol]], SpinM`Q]]],
        Editable->False], ")"}]}], "]"}], "\[RuleDelayed]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"\[Gamma]", "[", "metric", "]"}], 
           StyleBox[GridBox[{
              {" ", " ", 
               UnderscriptBox[
                UnderscriptBox["A10", "_"], "_"]},
              {
               UnderscriptBox[
                UnderscriptBox["\[Mu]", "_"], "_"], 
               UnderscriptBox[
                UnderscriptBox["A1", "_"], "_"], " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Gammametric1[-PatternTest[
          Pattern[$CellContext`mu, 
           Blank[Symbol]], TangentM`Q], -PatternTest[
          Pattern[$CellContext`A1, 
           Blank[Symbol]], SpinM`Q], 
        PatternTest[
         Pattern[$CellContext`A10, 
          Blank[Symbol]], SpinM`Q]],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SuperscriptBox["\[EmptyDownTriangle]", 
           UnderscriptBox[
            UnderscriptBox["\[Mu]", "_"], "_"]], GridBox[{
            {"\[Psi]", 
             StyleBox[GridBox[{
                {" "},
                {
                 UnderscriptBox[
                  UnderscriptBox["A10", "_"], "_"]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[
         PatternTest[
          Pattern[$CellContext`mu, 
           Blank[Symbol]], TangentM`Q]][
         $CellContext`\[Psi][-PatternTest[
            Pattern[$CellContext`A10, 
             Blank[Symbol]], SpinM`Q]]],
        Editable->False], ")"}]}], "]"}], "\[RuleDelayed]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "0"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.848829837621161*^9, 3.848829870764474*^9}, 
   3.848829902716964*^9, 3.848829936601243*^9, 3.848831605864699*^9, 
   3.8488964843667393`*^9, 3.851686996738873*^9, 3.851690178577408*^9, 
   3.852974893614254*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"3bcdcca9-2fb9-494a-a7f4-4e57d0f2fb01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basiceom", "[", 
   RowBox[{"-", "A1"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%", "]"}], ",", "0"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CD", "[", 
    RowBox[{"-", "mu2"}], "]"}], "@", 
   RowBox[{"basiceom", "[", 
    RowBox[{"-", "A1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%", "]"}], ",", "0"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CD", "[", 
     RowBox[{"-", "mu2"}], "]"}], "@", 
    RowBox[{"basiceom", "[", 
     RowBox[{"-", "A1"}], "]"}]}], "//", "SortCovDs"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%", "]"}], ",", "0"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basiceombar", "[", "A1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%", "]"}], ",", "0"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CD", "[", 
    RowBox[{"-", "mu2"}], "]"}], "@", 
   RowBox[{"basiceombar", "[", "A1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%", "]"}], ",", "0"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CD", "[", 
     RowBox[{"-", "mu2"}], "]"}], "@", 
    RowBox[{"basiceombar", "[", "A1", "]"}]}], "//", "SortCovDs"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%", "]"}], ",", "0"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Gammametric1", "[", 
       RowBox[{"mu1", ",", 
        RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "mu1"}], "]"}], "@", 
       RowBox[{"basiceom", "[", 
        RowBox[{"-", "A2"}], "]"}]}]}], "//", "JoinGammaMatrices"}], "//", 
    "CollectTensors"}], "//", "ScreenDollarIndices"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"eps1", "*", "%"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "eps1"}], ")"}], 
      RowBox[{"CommuteCovDs", "[", 
       RowBox[{"%", ",", "CD", ",", 
        RowBox[{"{", 
         RowBox[{"mu1", ",", "mu"}], "}"}]}], "]"}]}]}], "/.", 
    RowBox[{"eps1", "\[Rule]", 
     RowBox[{"1", "/", "2"}]}]}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%", "]"}], ",", "0"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "mu1"}], "]"}], "@", 
       RowBox[{"basiceombar", "[", "A2", "]"}]}], "*", 
      RowBox[{"Gammametric1", "[", 
       RowBox[{"mu1", ",", 
        RowBox[{"-", "A2"}], ",", "A1"}], "]"}]}], "//", 
     "JoinGammaMatrices"}], "//", "CollectTensors"}], "//", 
   "ScreenDollarIndices"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"eps1", "*", "%"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "eps1"}], ")"}], 
      RowBox[{"CommuteCovDs", "[", 
       RowBox[{"%", ",", "CD", ",", 
        RowBox[{"{", 
         RowBox[{"mu1", ",", "mu"}], "}"}]}], "]"}]}]}], "/.", 
    RowBox[{"eps1", "\[Rule]", 
     RowBox[{"1", "/", "2"}]}]}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%", "]"}], ",", "0"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gammametric3", "[", 
    RowBox[{"mu1", ",", "mu2", ",", "mu3", ",", 
     RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
   RowBox[{
    RowBox[{"CD", "[", 
     RowBox[{"-", "mu3"}], "]"}], "@", 
    RowBox[{"\[Psi]", "[", 
     RowBox[{"-", "A2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", "SplitGammaMatrices"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"%", "//.", "onshell"}], "//", "CollectTensors"}], "//", 
    "JoinGammaMatrices"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%%%", "-", "%"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SolveTensors", "[", 
    RowBox[{"%", "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CD", "[", 
     RowBox[{"-", "mu3"}], "]"}], "@", 
    RowBox[{"bar\[Psi]", "[", "A1", "]"}]}], "*", 
   RowBox[{"Gammametric3", "[", 
    RowBox[{"mu1", ",", "mu2", ",", "mu3", ",", 
     RowBox[{"-", "A1"}], ",", "A2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", "SplitGammaMatrices"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"%", "//.", "onshell"}], "//", "CollectTensors"}], "//", 
    "JoinGammaMatrices"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%%%", "-", "%"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SolveTensors", "[", 
    RowBox[{"%", "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onshell", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.848829946158444*^9, 3.848829988470709*^9}, {
  3.8488300543870792`*^9, 3.8488302294563093`*^9}, {3.848830375170472*^9, 
  3.8488303843353443`*^9}, {3.848830450876498*^9, 3.848830467835637*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"3643972f-c678-4c0b-bb1b-3d0c7f29cad5"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   172,4,22558639762763914328,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.848830385103216*^9, 3.8488304702019978`*^9, 
  3.848830609319461*^9, 3.848831606099972*^9, 3.848896484599909*^9, 
  3.851686999399599*^9, 3.851690180057513*^9, 3.8529748938347263`*^9},
 CellLabel->
  "During evaluation of \
In[141]:=",ExpressionUUID->"0322ec0e-8526-4c45-b590-8d11ad8fa1a4"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   178,5,22558639762763914328,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.848830385103216*^9, 3.8488304702019978`*^9, 
  3.848830609319461*^9, 3.848831606099972*^9, 3.848896484599909*^9, 
  3.851686999399599*^9, 3.851690180057513*^9, 3.85297489398829*^9},
 CellLabel->
  "During evaluation of \
In[141]:=",ExpressionUUID->"75c5c9f1-6a64-40af-a823-0901d78ae8c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"structure", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gammametric3", "[", 
   RowBox[{"mu1", ",", "mu2", ",", "mu3", ",", 
    RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
  RowBox[{
   RowBox[{"CD", "[", 
    RowBox[{"-", "mu3"}], "]"}], "@", 
   RowBox[{
    RowBox[{"CD", "[", 
     RowBox[{"-", "mu2"}], "]"}], "@", 
    RowBox[{"\[Psi]", "[", 
     RowBox[{"-", "A2"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eps1", "*", "%"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "eps1"}], ")"}], "*", 
     RowBox[{"CommuteCovDs", "[", 
      RowBox[{"%", ",", "CD", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "mu2"}], ",", 
         RowBox[{"-", "mu3"}]}], "}"}]}], "]"}]}]}], "/.", 
   RowBox[{"eps1", "\[Rule]", 
    RowBox[{"1", "/", "2"}]}]}], "//", 
  "CollectTensors"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%%", "]"}], ",", 
     RowBox[{"Evaluate", "[", "%", "]"}]}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"structure", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"structure", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CD", "[", 
    RowBox[{"-", "mu3"}], "]"}], "@", 
   RowBox[{
    RowBox[{"CD", "[", 
     RowBox[{"-", "mu2"}], "]"}], "@", 
    RowBox[{"bar\[Psi]", "[", "A1", "]"}]}]}], "*", 
  RowBox[{"Gammametric3", "[", 
   RowBox[{"mu1", ",", "mu2", ",", "mu3", ",", 
    RowBox[{"-", "A1"}], ",", "A2"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eps1", "*", "%"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "eps1"}], ")"}], "*", 
     RowBox[{"CommuteCovDs", "[", 
      RowBox[{"%", ",", "CD", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "mu2"}], ",", 
         RowBox[{"-", "mu3"}]}], "}"}]}], "]"}]}]}], "/.", 
   RowBox[{"eps1", "\[Rule]", 
    RowBox[{"1", "/", "2"}]}]}], "//", 
  "CollectTensors"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%%", "]"}], ",", 
     RowBox[{"Evaluate", "[", "%", "]"}]}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"structure", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"structure", ",", "%"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.848831031409058*^9, 3.848831230886149*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"a266d782-20ef-4556-b789-fc0b6ff8d25a"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   StyleBox[GridBox[{
      {
       RowBox[{"\[Gamma]", "[", "metric", "]"}], 
       StyleBox[GridBox[{
          {"\[Alpha]", "\[Beta]", "\[Gamma]", " ", "A2"},
          {" ", " ", " ", "A1", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Gammametric3[$CellContext`mu1, $CellContext`mu2, \
$CellContext`mu3, -$CellContext`A1, $CellContext`A2],
   Editable->False], " ", 
  RowBox[{"(", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[EmptyDownTriangle]", "\[Gamma]"], 
      SubscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
        {"\[Psi]", 
         StyleBox[GridBox[{
            {" "},
            {"A2"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`mu3][
     $CellContext`CD[-$CellContext`mu2][
      $CellContext`\[Psi][-$CellContext`A2]]],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8488310283218317`*^9, {3.848831062530814*^9, 3.848831092711884*^9}, {
   3.848831125758647*^9, 3.8488311524294777`*^9}, {3.848831201967883*^9, 
   3.848831231545271*^9}, 3.8488316062810173`*^9, 3.848896484773615*^9, 
   3.851687002190029*^9, 3.851690182182198*^9, 3.852974894038638*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"06f81b5b-848d-4934-9957-c3aa780ca3f8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8488310283218317`*^9, {3.848831062530814*^9, 3.848831092711884*^9}, {
   3.848831125758647*^9, 3.8488311524294777`*^9}, {3.848831201967883*^9, 
   3.848831231545271*^9}, 3.8488316062810173`*^9, 3.848896484773615*^9, 
   3.851687002190029*^9, 3.851690182182198*^9, 3.852974894066019*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"0bafa754-9346-4026-90a0-f4babe390ffb"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   StyleBox[GridBox[{
      {
       RowBox[{"\[Gamma]", "[", "metric", "]"}], 
       StyleBox[GridBox[{
          {"\[Alpha]", "\[Beta]", "\[Gamma]", " ", "A2"},
          {" ", " ", " ", "A1", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Gammametric3[$CellContext`mu1, $CellContext`mu2, \
$CellContext`mu3, -$CellContext`A1, $CellContext`A2],
   Editable->False], " ", 
  RowBox[{"(", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[EmptyDownTriangle]", "\[Gamma]"], 
      SubscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
        {
         OverscriptBox["\[Psi]", "_"], 
         StyleBox[GridBox[{
            {"A1"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`mu3][
     $CellContext`CD[-$CellContext`mu2][
      $CellContext`bar\[Psi][$CellContext`A1]]],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8488310283218317`*^9, {3.848831062530814*^9, 3.848831092711884*^9}, {
   3.848831125758647*^9, 3.8488311524294777`*^9}, {3.848831201967883*^9, 
   3.848831231545271*^9}, 3.8488316062810173`*^9, 3.848896484773615*^9, 
   3.851687002190029*^9, 3.851690182182198*^9, 3.852974894099133*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"744e8c09-a7ee-4c6d-a6af-ffafeb47469f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8488310283218317`*^9, {3.848831062530814*^9, 3.848831092711884*^9}, {
   3.848831125758647*^9, 3.8488311524294777`*^9}, {3.848831201967883*^9, 
   3.848831231545271*^9}, 3.8488316062810173`*^9, 3.848896484773615*^9, 
   3.851687002190029*^9, 3.851690182182198*^9, 3.852974894124824*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"e9ad31e8-0f3e-461a-b23f-00d62ca3717b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "unfortunately", " ", "we", " ", "do", " ", "not", " ", "have", " ", "the",
     " ", "equivalent", " ", "of", " ", "AllContractions", " ", "for", " ", 
    "spinor", " ", "indices"}], ",", " ", 
   RowBox[{
   "so", " ", "we", " ", "resort", " ", "to", " ", "write", " ", "down", " ", 
    "the", " ", "ansatz", " ", "manually"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.852974835487515*^9, 3.852974879435525*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"c8fccc53-3d76-4e47-bd36-9bae0b207837"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"bar\[Psi]", "[", "A1", "]"}], "*", 
      RowBox[{"Gammametric1", "[", 
       RowBox[{"mu1", ",", 
        RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
      RowBox[{
       RowBox[{"CD", "[", "mu2", "]"}], "@", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"-", "A2"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"bar\[Psi]", "[", "A1", "]"}], "*", 
      RowBox[{"Gammametric1", "[", 
       RowBox[{"mu2", ",", 
        RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
      RowBox[{
       RowBox[{"CD", "[", "mu1", "]"}], "@", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"-", "A2"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", "mu2", "]"}], "@", 
       RowBox[{"bar\[Psi]", "[", "A1", "]"}]}], "*", 
      RowBox[{"Gammametric1", "[", 
       RowBox[{"mu1", ",", 
        RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"-", "A2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", "mu1", "]"}], "@", 
       RowBox[{"bar\[Psi]", "[", "A1", "]"}]}], "*", 
      RowBox[{"Gammametric1", "[", 
       RowBox[{"mu2", ",", 
        RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"-", "A2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"bar\[Psi]", "[", "A1", "]"}], "*", 
      RowBox[{"Gammametric1", "[", 
       RowBox[{"mu3", ",", 
        RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "mu3"}], "]"}], "@", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"-", "A2"}], "]"}]}], "*", 
      RowBox[{"metric", "[", 
       RowBox[{"mu1", ",", "mu2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "mu3"}], "]"}], "@", 
       RowBox[{"bar\[Psi]", "[", "A1", "]"}]}], "*", 
      RowBox[{"Gammametric1", "[", 
       RowBox[{"mu3", ",", 
        RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"-", "A2"}], "]"}], "*", 
      RowBox[{"metric", "[", 
       RowBox[{"mu1", ",", "mu2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"bar\[Psi]", "[", "A1", "]"}], "*", 
      RowBox[{"Gammametric2", "[", 
       RowBox[{"mu1", ",", "mu2", ",", 
        RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
      RowBox[{"Gammametric1", "[", 
       RowBox[{"mu3", ",", 
        RowBox[{"-", "A2"}], ",", "A3"}], "]"}], "*", 
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "mu3"}], "]"}], "@", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"-", "A3"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "mu3"}], "]"}], "@", 
       RowBox[{"bar\[Psi]", "[", "A1", "]"}]}], "*", 
      RowBox[{"Gammametric1", "[", 
       RowBox[{"mu3", ",", 
        RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
      RowBox[{"Gammametric2", "[", 
       RowBox[{"mu1", ",", "mu2", ",", 
        RowBox[{"-", "A2"}], ",", "A3"}], "]"}], "*", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"-", "A3"}], "]"}]}]}], "\[IndentingNewLine]", "}"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeAnsatz", "[", 
   RowBox[{"%", ",", 
    RowBox[{"ConstantPrefix", "\[Rule]", "\"\<AA\>\""}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"setTansatz", "=", 
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Tansatz", "[", 
      RowBox[{"mu1", ",", "mu2"}], "]"}], ",", 
     RowBox[{"Evaluate", "[", "%", "]"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.848729197432136*^9, 3.8487291974936047`*^9}, {
  3.8488167032682543`*^9, 3.848816842583022*^9}, {3.848819819661145*^9, 
  3.848819826484099*^9}, {3.848819863747745*^9, 3.848819870172036*^9}, {
  3.84882009827942*^9, 3.848820102364555*^9}, {3.848830545848239*^9, 
  3.848830566107224*^9}, {3.8488306145532017`*^9, 3.8488306172393084`*^9}, {
  3.851690774077778*^9, 3.851690828028133*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"bfa05e6a-7f7f-41dc-8eb5-cd51b23c6614"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "4", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA4,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A2"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A2],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A2"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu1][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "2", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA2,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A2"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A2"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu1][
      $CellContext`\[Psi][-$CellContext`A2]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "3", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA3,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A2"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A2],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A2"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "1", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA1,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A2"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A2"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`\[Psi][-$CellContext`A2]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "6", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA6,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Gamma]", " ", "A2"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu3, -$CellContext`A1, \
$CellContext`A2],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A2"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Gamma]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu3][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "8", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA8,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Gamma]", " ", "A2"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu3, -$CellContext`A1, \
$CellContext`A2],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", " ", "A3"},
           {" ", " ", "A2", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric2[$CellContext`mu1, $CellContext`mu2, \
-$CellContext`A2, $CellContext`A3],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A3"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A3],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Gamma]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu3][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "5", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA5,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Gamma]", " ", "A2"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu3, -$CellContext`A1, \
$CellContext`A2],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Gamma]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A2"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu3][
      $CellContext`\[Psi][-$CellContext`A2]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "7", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA7,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Gamma]", " ", "A3"},
           {" ", "A2", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu3, -$CellContext`A2, \
$CellContext`A3],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", " ", "A2"},
           {" ", " ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric2[$CellContext`mu1, $CellContext`mu2, \
-$CellContext`A1, $CellContext`A2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Gamma]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A3"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu3][
      $CellContext`\[Psi][-$CellContext`A3]],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{3.848729102796541*^9, 3.848729198498454*^9, 
  3.848730865231022*^9, 3.848731014128707*^9, 3.848731164292191*^9, 
  3.848745234350671*^9, 3.8487453889286213`*^9, 3.848816843870473*^9, 
  3.848817271462277*^9, 3.8488198715123053`*^9, 3.848820103124249*^9, 
  3.848824701628875*^9, 3.848830403421897*^9, 3.848830480952587*^9, 
  3.8488305671754503`*^9, 3.8488306179520607`*^9, 3.8488312352222424`*^9, 
  3.8488316063848047`*^9, 3.848896484926179*^9, 3.8516870334308147`*^9, 
  3.851690828790413*^9, 3.852974894190703*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"d1ef580d-a782-49b9-9e29-b762b8e37030"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"HoldPattern", "[", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"Tansatz", 
         StyleBox[GridBox[{
            {
             UnderscriptBox[
              UnderscriptBox["\[Alpha]", "_"], "_"], 
             UnderscriptBox[
              UnderscriptBox["\[Beta]", "_"], "_"]},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Tansatz[
      PatternTest[
       Pattern[$CellContext`mu1, 
        Blank[]], TangentM`pmQ], 
      PatternTest[
       Pattern[$CellContext`mu2, 
        Blank[]], TangentM`pmQ]],
     Editable->False], "]"}], "\[RuleDelayed]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A10", ",", "A1", ",", "mu", ",", "A11"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubsuperscriptBox["AA", "4", ""],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`AA4,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Beta]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"\[Psi]", 
            StyleBox[GridBox[{
               {" "},
               {"A10"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Psi][-$CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
             {
              OverscriptBox["\[Psi]", "_"], 
              StyleBox[GridBox[{
                 {"A1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[$CellContext`mu1][
          $CellContext`bar\[Psi][$CellContext`A1]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubsuperscriptBox["AA", "2", ""],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`AA2,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            OverscriptBox["\[Psi]", "_"], 
            StyleBox[GridBox[{
               {"A1"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bar\[Psi][$CellContext`A1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Beta]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
             {"\[Psi]", 
              StyleBox[GridBox[{
                 {" "},
                 {"A10"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[$CellContext`mu1][
          $CellContext`\[Psi][-$CellContext`A10]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubsuperscriptBox["AA", "3", ""],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`AA3,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Alpha]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"\[Psi]", 
            StyleBox[GridBox[{
               {" "},
               {"A10"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Psi][-$CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
             {
              OverscriptBox["\[Psi]", "_"], 
              StyleBox[GridBox[{
                 {"A1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[$CellContext`mu2][
          $CellContext`bar\[Psi][$CellContext`A1]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubsuperscriptBox["AA", "1", ""],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`AA1,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            OverscriptBox["\[Psi]", "_"], 
            StyleBox[GridBox[{
               {"A1"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bar\[Psi][$CellContext`A1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Alpha]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
             {"\[Psi]", 
              StyleBox[GridBox[{
                 {" "},
                 {"A10"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[$CellContext`mu2][
          $CellContext`\[Psi][-$CellContext`A10]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubsuperscriptBox["AA", "6", ""],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`AA6,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Mu]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"g", 
            StyleBox[GridBox[{
               {"\[Alpha]", "\[Beta]"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"\[Psi]", 
            StyleBox[GridBox[{
               {" "},
               {"A10"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Psi][-$CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
             {
              OverscriptBox["\[Psi]", "_"], 
              StyleBox[GridBox[{
                 {"A1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[-$CellContext`mu][
          $CellContext`bar\[Psi][$CellContext`A1]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubsuperscriptBox["AA", "8", ""],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`AA8,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Mu]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Alpha]", "\[Beta]", " ", "A11"},
               {" ", " ", "A10", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric2[$CellContext`mu1, $CellContext`mu2, \
-$CellContext`A10, $CellContext`A11],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"\[Psi]", 
            StyleBox[GridBox[{
               {" "},
               {"A11"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Psi][-$CellContext`A11],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
             {
              OverscriptBox["\[Psi]", "_"], 
              StyleBox[GridBox[{
                 {"A1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[-$CellContext`mu][
          $CellContext`bar\[Psi][$CellContext`A1]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubsuperscriptBox["AA", "5", ""],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`AA5,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            OverscriptBox["\[Psi]", "_"], 
            StyleBox[GridBox[{
               {"A1"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bar\[Psi][$CellContext`A1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Mu]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"g", 
            StyleBox[GridBox[{
               {"\[Alpha]", "\[Beta]"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
             {"\[Psi]", 
              StyleBox[GridBox[{
                 {" "},
                 {"A10"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[-$CellContext`mu][
          $CellContext`\[Psi][-$CellContext`A10]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubsuperscriptBox["AA", "7", ""],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`AA7,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            OverscriptBox["\[Psi]", "_"], 
            StyleBox[GridBox[{
               {"A1"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bar\[Psi][$CellContext`A1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Mu]", " ", "A11"},
               {" ", "A10", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A10, \
$CellContext`A11],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Alpha]", "\[Beta]", " ", "A10"},
               {" ", " ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric2[$CellContext`mu1, $CellContext`mu2, \
-$CellContext`A1, $CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
             {"\[Psi]", 
              StyleBox[GridBox[{
                 {" "},
                 {"A11"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[-$CellContext`mu][
          $CellContext`\[Psi][-$CellContext`A11]],
         Editable->False], ")"}]}]}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.848729102796541*^9, 3.848729198498454*^9, 
  3.848730865231022*^9, 3.848731014128707*^9, 3.848731164292191*^9, 
  3.848745234350671*^9, 3.8487453889286213`*^9, 3.848816843870473*^9, 
  3.848817271462277*^9, 3.8488198715123053`*^9, 3.848820103124249*^9, 
  3.848824701628875*^9, 3.848830403421897*^9, 3.848830480952587*^9, 
  3.8488305671754503`*^9, 3.8488306179520607`*^9, 3.8488312352222424`*^9, 
  3.8488316063848047`*^9, 3.848896484926179*^9, 3.8516870334308147`*^9, 
  3.851690828790413*^9, 3.852974894246417*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"8482e340-c373-42c8-9a1c-3558ea7bc02a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"setconstants", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8487453976300993`*^9, 3.848745402210204*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"247abb89-4bf7-4a31-8c03-7fd7d4ab983b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Tansatz", "[", 
          RowBox[{"mu1", ",", "mu2"}], "]"}], "-", 
         RowBox[{"Tansatz", "[", 
          RowBox[{"mu2", ",", "mu1"}], "]"}]}], "/.", "setTansatz"}], "//.", 
       "setconstants"}], "//", "CollectTensors"}], "//", 
     "ScreenDollarIndices"}], "//", "JoinGammaMatrices"}], "//", 
   "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", "onshell"}], "//", 
  "CollectTensors"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SolveConstants", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", 
    RowBox[{"!", "dimM"}]}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setconstants", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"setconstants", ",", "%"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.848820126020226*^9, 3.848820197293725*^9}, {
  3.848830622281328*^9, 3.848830632281851*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"724cc625-c521-4703-a02b-1fbb813aa3a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "3", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA3,
       Editable->False]}], "+", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "4", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA4,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu1][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "1", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA1,
       Editable->False]}], "+", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "2", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA2,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu1][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "3", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA3,
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "4", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA4,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "1", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA1,
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "2", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA2,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.848820069625484*^9, {3.84882011206437*^9, 3.8488202003803797`*^9}, 
   3.848820308774989*^9, 3.848824706891417*^9, {3.8488304126131363`*^9, 
   3.848830423572577*^9}, 3.848830484340509*^9, {3.848830633595172*^9, 
   3.848830645566087*^9}, 3.848830763434463*^9, 3.848830885337153*^9, {
   3.848830915825193*^9, 3.848830936419458*^9}, 3.848831239127419*^9, 
   3.8488316065592823`*^9, 3.84889648510086*^9, 3.8516870386615677`*^9, 
   3.85169083284575*^9, 3.8529748944171124`*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"359ec009-9f2d-40f3-8c93-7e52bd910e4b"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   196,6,22558639762763914328,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.848830645580344*^9, 3.8488307634607058`*^9, 3.848830885364208*^9, {
   3.848830915840958*^9, 3.848830936438569*^9}, 3.848831239143393*^9, 
   3.8488316065715733`*^9, 3.848896485109701*^9, 3.8516870386795692`*^9, 
   3.851690832866768*^9, 3.852974894445661*^9},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"085dd6d9-b5a8-4d44-97b2-4d901e3195a6"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   196,7,22558639762763914328,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.848830645580344*^9, 3.8488307634607058`*^9, 3.848830885364208*^9, {
   3.848830915840958*^9, 3.848830936438569*^9}, 3.848831239143393*^9, 
   3.8488316065715733`*^9, 3.848896485109701*^9, 3.8516870386795692`*^9, 
   3.851690832866768*^9, 3.8529748944520206`*^9},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"d719087d-c51a-4137-aa34-8d0861639fab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "2", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA2,
     Editable->False], "\[Rule]", 
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "1", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA1,
     Editable->False]}], ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "4", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA4,
     Editable->False], "\[Rule]", 
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "3", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA3,
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.848820069625484*^9, {3.84882011206437*^9, 3.8488202003803797`*^9}, 
   3.848820308774989*^9, 3.848824706891417*^9, {3.8488304126131363`*^9, 
   3.848830423572577*^9}, 3.848830484340509*^9, {3.848830633595172*^9, 
   3.848830645566087*^9}, 3.848830763434463*^9, 3.848830885337153*^9, {
   3.848830915825193*^9, 3.848830936419458*^9}, 3.848831239127419*^9, 
   3.8488316065592823`*^9, 3.84889648510086*^9, 3.8516870386615677`*^9, 
   3.85169083284575*^9, 3.852974894456794*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"e266b0ba-8409-4d1d-921f-f4514c93171a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"CD", "[", 
          RowBox[{"-", "mu1"}], "]"}], "@", 
         RowBox[{"Tansatz", "[", 
          RowBox[{"mu1", ",", "mu2"}], "]"}]}], "/.", "setTansatz"}], "//.", 
       "setconstants"}], "//", "CollectTensors"}], "//", 
     "JoinGammaMatrices"}], "//", "CollectTensors"}], "//", "SortCovDs"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "//.", "onshell"}], "//", "ScreenDollarIndices"}], "//", 
   "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//.", "structure"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//.", "onshell"}], "//", "CollectTensors"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SolveConstants", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", 
    RowBox[{"!", "dimM"}]}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setconstants", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"setconstants", ",", "%"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.848819944211187*^9, {3.8488199780304527`*^9, 3.848819999501134*^9}, {
   3.848830652268434*^9, 3.848830657089509*^9}, {3.8488309089771557`*^9, 
   3.8488310071452312`*^9}, {3.848831252643353*^9, 3.8488312859919653`*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"ccd03661-aa5f-4354-acae-035280cf2d66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "1", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA1,
     Editable->False], "+", 
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "3", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA3,
     Editable->False]}], ")"}], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {
       RowBox[{"\[Gamma]", "[", "metric", "]"}], 
       StyleBox[GridBox[{
          {"\[Beta]", " ", "A10"},
          {" ", "A1", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
   Editable->False], " ", 
  RowBox[{"(", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
        {"\[Psi]", 
         StyleBox[GridBox[{
            {" "},
            {"A10"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`mu][
     $CellContext`\[Psi][-$CellContext`A10]],
    Editable->False], ")"}], " ", 
  RowBox[{"(", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SuperscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
        {
         OverscriptBox["\[Psi]", "_"], 
         StyleBox[GridBox[{
            {"A1"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[$CellContext`mu][
     $CellContext`bar\[Psi][$CellContext`A1]],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8488199450735083`*^9, {3.848819980669929*^9, 3.848820000487843*^9}, 
   3.84882010724461*^9, 3.848820313302824*^9, 3.848824712316628*^9, 
   3.848830488724284*^9, 3.848830658596902*^9, 3.848830765052925*^9, {
   3.848830895425115*^9, 3.8488310078614492`*^9}, {3.8488312443661747`*^9, 
   3.848831287323304*^9}, 3.848831606786459*^9, 3.848896485325177*^9, 
   3.85168704125035*^9, 3.851690834575952*^9, 3.852974894682831*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"2ad8d7b8-32eb-4038-be12-cf81100bd0bf"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   202,8,22558639762763914328,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.848830938656637*^9, 3.848831007930623*^9}, {
   3.848831244435519*^9, 3.848831287339882*^9}, 3.848831606793172*^9, 
   3.8488964853316603`*^9, 3.8516870412629232`*^9, 3.851690834592307*^9, 
   3.8529748947097483`*^9},
 CellLabel->
  "During evaluation of \
In[198]:=",ExpressionUUID->"46a94920-db75-43c4-a712-599d8b4235ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "3", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA3,
    Editable->False], "\[Rule]", 
   RowBox[{"-", 
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "1", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA1,
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8488199450735083`*^9, {3.848819980669929*^9, 3.848820000487843*^9}, 
   3.84882010724461*^9, 3.848820313302824*^9, 3.848824712316628*^9, 
   3.848830488724284*^9, 3.848830658596902*^9, 3.848830765052925*^9, {
   3.848830895425115*^9, 3.8488310078614492`*^9}, {3.8488312443661747`*^9, 
   3.848831287323304*^9}, 3.848831606786459*^9, 3.848896485325177*^9, 
   3.85168704125035*^9, 3.851690834575952*^9, 3.852974894717566*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"6e8df212-d9d2-4bdd-b213-324246854c7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tansatz", "[", 
       RowBox[{"mu1", ",", 
        RowBox[{"-", "mu1"}]}], "]"}], "/.", "setTansatz"}], "//.", 
     "setconstants"}], "//", "CollectTensors"}], "//", "SortCovDs"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", "onshell"}], "//", "CollectTensors"}]}], "Input",
 CellChangeTimes->{{3.848820015261415*^9, 3.848820028924696*^9}, {
  3.848830663451953*^9, 3.84883067138134*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"71b76bcc-4b4e-4258-a808-d6c858e7b0d6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.848820012127709*^9, 3.848820029750496*^9}, 
   3.848820109772211*^9, 3.8488203156524887`*^9, 3.848824715346835*^9, 
   3.848830490735592*^9, 3.848830672685053*^9, 3.848830766782752*^9, 
   3.848831290081965*^9, 3.848831606826209*^9, 3.84889648536493*^9, 
   3.85168704313937*^9, 3.851690836600049*^9, 3.852974894796097*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"2f4fc3f7-4cd8-4836-b20b-75986443dbac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Tansatz", "[", 
      RowBox[{"mu1", ",", "mu2"}], "]"}], "/.", "setTansatz"}], "//.", 
    "setconstants"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KBop", "[", "%", "]"}], "//.", "set\[Delta]s"}], "//", 
    "CollectTensors"}], "//", "JoinGammaMatrices"}], "//", 
  "CollectTensors"}]}], "Input",
 CellChangeTimes->{
  3.848824733743206*^9, {3.84883067475471*^9, 3.84883067714297*^9}, 
   3.848831545796307*^9},
 CellLabel->
  "In[206]:=",ExpressionUUID->"92a43278-8df0-4346-9405-68f92d90e85d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.848824725027109*^9, 3.848824734595746*^9}, 
   3.848830492525082*^9, 3.8488306778454523`*^9, 3.848830768187454*^9, 
   3.8488312930695477`*^9, 3.848831607097193*^9, 3.84889648560707*^9, 
   3.851687045845158*^9, 3.8516908377991667`*^9, 3.852974895061666*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"fb13200c-2714-4043-acda-0df096bb67a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Tansatz", "[", 
     RowBox[{"mu1", ",", "mu2"}], "]"}], "/.", "setTansatz"}], "//.", 
   "setconstants"}], "//", "CollectTensors"}]], "Input",
 CellChangeTimes->{{3.848820209051229*^9, 3.84882021961313*^9}, {
  3.8488306804962397`*^9, 3.84883068286511*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"d80d5d80-072d-4e55-b74a-5cfce00f7ba0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "6", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA6,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "8", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA8,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", " ", "A11"},
           {" ", " ", "A10", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric2[$CellContext`mu1, $CellContext`mu2, \
-$CellContext`A10, $CellContext`A11],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A11"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A11],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "5", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA5,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "7", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA7,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "A11"},
           {" ", "A10", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A10, \
$CellContext`A11],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", " ", "A10"},
           {" ", " ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric2[$CellContext`mu1, $CellContext`mu2, \
-$CellContext`A1, $CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A11"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu][
      $CellContext`\[Psi][-$CellContext`A11]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "1", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA1,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu1][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "1", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA1,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu1][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "1", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA1,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "1", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA1,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.848820210036469*^9, 3.848820220272958*^9}, 
   3.848820318552472*^9, 3.8488247395639772`*^9, 3.848830494357465*^9, 
   3.848830683853387*^9, 3.848830770817656*^9, 3.848831295470636*^9, 
   3.848831607147373*^9, 3.848896485665757*^9, 3.851687048086616*^9, 
   3.851690839229047*^9, 3.852974895119923*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"0f559eed-0b10-415c-a682-2e79d42f2f36"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"CD", "[", 
         RowBox[{"-", "mu1"}], "]"}], "@", 
        RowBox[{"Tansatz", "[", 
         RowBox[{"mu1", ",", "mu2"}], "]"}]}], "/.", "setTansatz"}], "//.", 
      "setconstants"}], "//", "CollectTensors"}], "//", "JoinGammaMatrices"}],
    "//", "CollectTensors"}], "//", 
  "ScreenDollarIndices"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//.", "structure"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"basiceombar", "[", "A1", "]"}], "*", 
        RowBox[{
         RowBox[{"CD", "[", "mu2", "]"}], "@", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"-", "A1"}], "]"}]}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"CD", "[", "mu2", "]"}], "@", 
         RowBox[{"bar\[Psi]", "[", "A1", "]"}]}], "*", 
        RowBox[{"basiceom", "[", 
         RowBox[{"-", "A1"}], "]"}]}]}], ")"}]}], "//", "CollectTensors"}], "//",
    "SortCovDs"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SolveConstants", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", 
    RowBox[{"!", "dimM"}]}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setconstants", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"setconstants", ",", "%"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8488313149051323`*^9, 3.848831358638853*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"471f9c81-aeb8-4aae-bb26-406e728ea93f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "8", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA8,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", " ", " ", "A1"},
           {" ", "\[Alpha]", "\[Mu]", "A10", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric3[$CellContext`mu2, -$CellContext`mu1, \
-$CellContext`mu, -$CellContext`A10, $CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A1"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A1],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Mu]"], 
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A10"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu][
      $CellContext`CD[$CellContext`mu1][
       $CellContext`bar\[Psi][$CellContext`A10]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "7", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA7,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", " ", " ", "A10"},
           {" ", "\[Alpha]", "\[Mu]", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric3[$CellContext`mu2, -$CellContext`mu1, \
-$CellContext`mu, -$CellContext`A1, $CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Mu]"], 
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu][
      $CellContext`CD[$CellContext`mu1][
       $CellContext`\[Psi][-$CellContext`A10]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "1", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA1,
       Editable->False]}], "+", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "8", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA8,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], 
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu1][
      $CellContext`CD[$CellContext`mu1][
       $CellContext`bar\[Psi][$CellContext`A1]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "1", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA1,
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "7", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA7,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], 
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu1][
      $CellContext`CD[$CellContext`mu1][
       $CellContext`\[Psi][-$CellContext`A10]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "1", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA1,
       Editable->False]}], "-", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "8", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA8,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], 
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu1][
      $CellContext`CD[$CellContext`mu2][
       $CellContext`bar\[Psi][$CellContext`A1]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "1", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA1,
      Editable->False], "+", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "7", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA7,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], 
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu1][
      $CellContext`CD[$CellContext`mu2][
       $CellContext`\[Psi][-$CellContext`A10]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "7", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA7,
       Editable->False]}], "+", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "8", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA8,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", " ", " ", "A10"},
           {" ", "\[Alpha]", "\[Mu]", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric3[$CellContext`mu2, -$CellContext`mu1, \
-$CellContext`mu, -$CellContext`A1, $CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu1][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "7", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA7,
       Editable->False]}], "+", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "8", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA8,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu1][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu1][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "1", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA1,
       Editable->False]}], "+", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "5", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA5,
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "8", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA8,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu1][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "1", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA1,
      Editable->False], "+", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "6", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA6,
      Editable->False], "+", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "7", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA7,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu1][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "6", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA6,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], 
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`CD[-$CellContext`mu1][
       $CellContext`bar\[Psi][$CellContext`A1]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "5", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA5,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], 
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`CD[-$CellContext`mu1][
       $CellContext`\[Psi][-$CellContext`A10]]],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.848831312923596*^9, 3.848831359527576*^9}, 
   3.848831607334898*^9, 3.8488964858618717`*^9, 3.851687053865571*^9, 
   3.851690841186104*^9, 3.852974895324501*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"6341d500-c7a1-4431-a1cb-58d9d1f6b864"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "1", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA1,
     Editable->False], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "5", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA5,
     Editable->False], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}], ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "6", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA6,
     Editable->False], "\[Rule]", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "7", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA7,
     Editable->False], "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "8", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA8,
     Editable->False], "\[Rule]", 
    FractionBox["1", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.848831312923596*^9, 3.848831359527576*^9}, 
   3.848831607334898*^9, 3.8488964858618717`*^9, 3.851687053865571*^9, 
   3.851690841186104*^9, 3.852974895453209*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"61c38156-1cf7-48c0-b087-169a01ebf7f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Tansatz", "[", 
     RowBox[{"mu1", ",", 
      RowBox[{"-", "mu1"}]}], "]"}], "/.", "setTansatz"}], "//.", 
   "setconstants"}], "//", "CollectTensors"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Delta]s", "*", 
       RowBox[{"basiceombar", "[", "A1", "]"}], "*", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"-", "A1"}], "]"}]}], "-", 
      RowBox[{"\[Delta]s", "*", 
       RowBox[{"bar\[Psi]", "[", "A1", "]"}], "*", 
       RowBox[{"basiceom", "[", 
        RowBox[{"-", "A1"}], "]"}]}]}], ")"}]}], "/.", "set\[Delta]s"}], "//",
   "CollectTensors"}]}], "Input",
 CellChangeTimes->{{3.848820361251412*^9, 3.8488203819235477`*^9}, {
   3.848820413027403*^9, 3.848820421875353*^9}, {3.848822281320228*^9, 
   3.848822294147677*^9}, {3.848822325461628*^9, 3.848822334835812*^9}, {
   3.8488313777452097`*^9, 3.848831401060166*^9}, 3.8488315528371887`*^9},
 CellLabel->
  "In[214]:=",ExpressionUUID->"80d5bca7-e43d-4ed7-8f4b-e77409399218"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     InterpretationBox[
      StyleBox["d",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`dimM,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu1][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     InterpretationBox[
      StyleBox["d",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`dimM,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu1][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.848820423814377*^9, 3.8488213761552467`*^9, {3.848822281902092*^9, 
   3.848822294812817*^9}, {3.8488223262748947`*^9, 3.8488223354998302`*^9}, 
   3.8488247449072523`*^9, 3.848830498187813*^9, {3.848831372379633*^9, 
   3.848831402322692*^9}, 3.848831607608736*^9, 3.8488964860217743`*^9, 
   3.851687056731654*^9, 3.851690846319578*^9, 3.8529748954903793`*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"9e7b0693-4270-477c-8b84-72ac056fa7e1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.848820423814377*^9, 3.8488213761552467`*^9, {3.848822281902092*^9, 
   3.848822294812817*^9}, {3.8488223262748947`*^9, 3.8488223354998302`*^9}, 
   3.8488247449072523`*^9, 3.848830498187813*^9, {3.848831372379633*^9, 
   3.848831402322692*^9}, 3.848831607608736*^9, 3.8488964860217743`*^9, 
   3.851687056731654*^9, 3.851690846319578*^9, 3.852974895519019*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"fa903a48-7fdb-46f8-8a1b-c5101a0ea938"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Tansatz", "[", 
      RowBox[{"mu1", ",", "mu2"}], "]"}], "/.", "setTansatz"}], "//.", 
    "setconstants"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"setT", "=", 
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"mu1", ",", "mu2"}], "]"}], ",", 
     RowBox[{"Evaluate", "[", "%", "]"}]}], "}"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.848830518024843*^9, 3.848830524997738*^9}, {
  3.84883140728128*^9, 3.848831438215115*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"22e9295d-3155-4671-ad68-f660c5193598"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"HoldPattern", "[", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"T", 
         StyleBox[GridBox[{
            {
             UnderscriptBox[
              UnderscriptBox["\[Alpha]", "_"], "_"], 
             UnderscriptBox[
              UnderscriptBox["\[Beta]", "_"], "_"]},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`T[
      PatternTest[
       Pattern[$CellContext`mu1, 
        Blank[]], TangentM`pmQ], 
      PatternTest[
       Pattern[$CellContext`mu2, 
        Blank[]], TangentM`pmQ]],
     Editable->False], "]"}], "\[RuleDelayed]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A10", ",", "A1", ",", "mu", ",", "A11"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Beta]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"\[Psi]", 
            StyleBox[GridBox[{
               {" "},
               {"A10"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Psi][-$CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
             {
              OverscriptBox["\[Psi]", "_"], 
              StyleBox[GridBox[{
                 {"A1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[$CellContext`mu1][
          $CellContext`bar\[Psi][$CellContext`A1]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            OverscriptBox["\[Psi]", "_"], 
            StyleBox[GridBox[{
               {"A1"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bar\[Psi][$CellContext`A1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Beta]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
             {"\[Psi]", 
              StyleBox[GridBox[{
                 {" "},
                 {"A10"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[$CellContext`mu1][
          $CellContext`\[Psi][-$CellContext`A10]],
         Editable->False], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Alpha]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"\[Psi]", 
            StyleBox[GridBox[{
               {" "},
               {"A10"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Psi][-$CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
             {
              OverscriptBox["\[Psi]", "_"], 
              StyleBox[GridBox[{
                 {"A1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[$CellContext`mu2][
          $CellContext`bar\[Psi][$CellContext`A1]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            OverscriptBox["\[Psi]", "_"], 
            StyleBox[GridBox[{
               {"A1"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bar\[Psi][$CellContext`A1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Alpha]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
             {"\[Psi]", 
              StyleBox[GridBox[{
                 {" "},
                 {"A10"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[$CellContext`mu2][
          $CellContext`\[Psi][-$CellContext`A10]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Mu]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"g", 
            StyleBox[GridBox[{
               {"\[Alpha]", "\[Beta]"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"\[Psi]", 
            StyleBox[GridBox[{
               {" "},
               {"A10"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Psi][-$CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
             {
              OverscriptBox["\[Psi]", "_"], 
              StyleBox[GridBox[{
                 {"A1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[-$CellContext`mu][
          $CellContext`bar\[Psi][$CellContext`A1]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Mu]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Alpha]", "\[Beta]", " ", "A11"},
               {" ", " ", "A10", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric2[$CellContext`mu1, $CellContext`mu2, \
-$CellContext`A10, $CellContext`A11],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"\[Psi]", 
            StyleBox[GridBox[{
               {" "},
               {"A11"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Psi][-$CellContext`A11],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
             {
              OverscriptBox["\[Psi]", "_"], 
              StyleBox[GridBox[{
                 {"A1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[-$CellContext`mu][
          $CellContext`bar\[Psi][$CellContext`A1]],
         Editable->False], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            OverscriptBox["\[Psi]", "_"], 
            StyleBox[GridBox[{
               {"A1"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bar\[Psi][$CellContext`A1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Mu]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"g", 
            StyleBox[GridBox[{
               {"\[Alpha]", "\[Beta]"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
             {"\[Psi]", 
              StyleBox[GridBox[{
                 {" "},
                 {"A10"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[-$CellContext`mu][
          $CellContext`\[Psi][-$CellContext`A10]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            OverscriptBox["\[Psi]", "_"], 
            StyleBox[GridBox[{
               {"A1"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bar\[Psi][$CellContext`A1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Mu]", " ", "A11"},
               {" ", "A10", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A10, \
$CellContext`A11],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Alpha]", "\[Beta]", " ", "A10"},
               {" ", " ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric2[$CellContext`mu1, $CellContext`mu2, \
-$CellContext`A1, $CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
             {"\[Psi]", 
              StyleBox[GridBox[{
                 {" "},
                 {"A11"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[-$CellContext`mu][
          $CellContext`\[Psi][-$CellContext`A11]],
         Editable->False], ")"}]}]}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.848829763042704*^9, 3.8488305002406673`*^9, {3.8488314214199963`*^9, 
   3.848831439049507*^9}, 3.848831607685668*^9, 3.848896486101033*^9, 
   3.8516870589444313`*^9, 3.8516908483866577`*^9, 3.852974895591661*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"2379e54c-214a-41e8-9a36-0809119a6880"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CD", "[", 
      RowBox[{"-", "mu1"}], "]"}], "@", 
     RowBox[{"T", "[", 
      RowBox[{"mu1", ",", "mu2"}], "]"}]}], "/.", "setT"}], "//", 
   "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", "onshell"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"mu1", ",", 
      RowBox[{"-", "mu1"}]}], "]"}], "/.", "setT"}], "//", "CollectTensors"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", "onshell"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"mu1", ",", "mu2"}], "]"}], "/.", "setT"}], "//", 
   "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KBop", "[", "%", "]"}], "/.", "set\[Delta]s"}], "//", 
    "CollectTensors"}], "//", "JoinGammaMatrices"}], "//", 
  "CollectTensors"}]}], "Input",
 CellChangeTimes->{{3.848830512550489*^9, 3.848830513710672*^9}, {
  3.848831427878689*^9, 3.848831506975938*^9}, {3.848831577320745*^9, 
  3.848831586194415*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"70a86a35-9496-4b8f-86e3-7a42e8ef669a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.848831431641708*^9, 3.8488314973560457`*^9}, {
   3.848831557909801*^9, 3.8488316077615347`*^9}, 3.8488964861770983`*^9, 
   3.8516870614364853`*^9, 3.8529748956808147`*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"9dad1577-c4ad-40e5-9032-73b2efa0970b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.848831431641708*^9, 3.8488314973560457`*^9}, {
   3.848831557909801*^9, 3.8488316077615347`*^9}, 3.8488964861770983`*^9, 
   3.8516870614364853`*^9, 3.852974895721078*^9},
 CellLabel->
  "Out[221]=",ExpressionUUID->"fc7a7fcb-7ecf-4a02-8b4c-916abc372b02"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.848831431641708*^9, 3.8488314973560457`*^9}, {
   3.848831557909801*^9, 3.8488316077615347`*^9}, 3.8488964861770983`*^9, 
   3.8516870614364853`*^9, 3.852974895932757*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"3d0c5515-5827-4e56-8207-3ca9dd000553"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "in", " ", "this", " ", "form", " ", "we", " ", "can", " ", "avoid", " ", 
   "the", " ", "metric", " ", "structure", " ", "altogether"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.848831709778576*^9, 3.848831724542913*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"688ea508-3269-401a-b33a-918430ac0c89"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"mu1", ",", "mu2"}], "]"}], "/.", "setT"}], "//", 
  "CollectTensors"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "JoinGammaMatrices"}], "//", 
  "CollectTensors"}]}], "Input",
 CellChangeTimes->{{3.848831661132407*^9, 3.8488316917709007`*^9}, {
  3.848832380280843*^9, 3.848832380759019*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"2a71c263-fe22-4595-b58a-8caca1d62c96"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", " ", "A11"},
           {" ", " ", "A10", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric2[$CellContext`mu1, $CellContext`mu2, \
-$CellContext`A10, $CellContext`A11],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A11"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A11],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "A11"},
           {" ", "A10", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A10, \
$CellContext`A11],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", " ", "A10"},
           {" ", " ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric2[$CellContext`mu1, $CellContext`mu2, \
-$CellContext`A1, $CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A11"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu][
      $CellContext`\[Psi][-$CellContext`A11]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu1][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu1][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.848831656105982*^9, 3.848831692372011*^9}, 
   3.848832381137354*^9, 3.848896486477118*^9, 3.851687066868125*^9, 
   3.852974896069662*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"057a1338-842e-4fbf-aa1a-839854649a55"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", " ", " ", "A1"},
           {" ", " ", "\[Mu]", "A10", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric3[$CellContext`mu1, $CellContext`mu2, \
-$CellContext`mu, -$CellContext`A10, $CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A1"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A1],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A10"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu][
      $CellContext`bar\[Psi][$CellContext`A10]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", " ", " ", "A10"},
           {" ", " ", "\[Mu]", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric3[$CellContext`mu1, $CellContext`mu2, \
-$CellContext`mu, -$CellContext`A1, $CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.848831656105982*^9, 3.848831692372011*^9}, 
   3.848832381137354*^9, 3.848896486477118*^9, 3.851687066868125*^9, 
   3.852974896147355*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"21929d90-274c-437d-9fc4-ac48afb2c665"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
1 d using gamma3 in ansatz (same as above but with gamma3 instead of Sigma)\
\>", "Section",
 CellChangeTimes->{{3.832389198816388*^9, 3.832389206495743*^9}, {
  3.848729099836462*^9, 3.848729099916647*^9}, {3.8488965086681557`*^9, 
  3.848896513171894*^9}, {3.852974904115684*^9, 
  3.852974922467704*^9}},ExpressionUUID->"57fc64e8-1bde-4e15-91ff-\
bce9622d6ab5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"set\[Delta]s", "=", 
  RowBox[{"{", 
   RowBox[{"\[Delta]s", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"dimM", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8488315183106327`*^9, 3.848831527582597*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"4730b61a-1f36-46ef-8167-e21ebaffb184"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    StyleBox["\[Delta]s",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Delta]s,
    Editable->False], "\[Rule]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      InterpretationBox[
       StyleBox["d",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`dimM,
       Editable->False]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.84883152805019*^9, 3.848831605791236*^9, 
  3.8488964843193207`*^9, 3.848896519338963*^9, 3.851687071919113*^9, 
  3.8529749297018414`*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"30820807-6c69-4ab6-9ca8-fde48df6097f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"basiceom", ",", "basiceombar"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Unprotect", "[", "Gammametric1", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basiceom", "[", "AA1_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"dummytangent", ",", "dummyspin"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dummytangent", "=", 
      RowBox[{"DummyIn", "[", "TangentM", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dummyspin", "=", 
      RowBox[{"DummyIn", "[", "SpinM", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Gammametric1", "[", 
       RowBox[{"dummytangent", ",", "AA1", ",", "dummyspin"}], "]"}], "*", 
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "dummytangent"}], "]"}], "@", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"-", "dummyspin"}], "]"}]}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basiceombar", "[", "AA1_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"dummytangent", ",", "dummyspin"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dummytangent", "=", 
      RowBox[{"DummyIn", "[", "TangentM", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dummyspin", "=", 
      RowBox[{"DummyIn", "[", "SpinM", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "dummytangent"}], "]"}], "@", 
       RowBox[{"bar\[Psi]", "[", "dummyspin", "]"}]}], "*", 
      RowBox[{"Gammametric1", "[", 
       RowBox[{"dummytangent", ",", 
        RowBox[{"-", "dummyspin"}], ",", "AA1"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Protect", "[", "Gammametric1", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.848729588580896*^9, 3.848729716745235*^9}, {
  3.8487297698020887`*^9, 3.848729829637828*^9}, {3.848730490703219*^9, 
  3.848730550878153*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"c4cbfa64-017c-48e8-9fdb-6f5e1d7670f7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MakeRule", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"Gammametric1", "[", 
      RowBox[{
       RowBox[{"-", "mu1"}], ",", 
       RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"CD", "[", "mu1", "]"}], "@", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"-", "A2"}], "]"}]}]}], ",", "0"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"basiceom", "[", 
  RowBox[{"-", "A1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MakeRule", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Evaluate", "[", "%", "]"}], ",", "0"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.84882984521734*^9, 3.8488299019427137`*^9}, 
   3.848829932519987*^9},
 CellLabel->
  "In[233]:=",ExpressionUUID->"824231cd-9037-4380-b47e-08b24e657247"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"\[Gamma]", "[", "metric", "]"}], 
           StyleBox[GridBox[{
              {" ", " ", 
               UnderscriptBox[
                UnderscriptBox["A2", "_"], "_"]},
              {
               UnderscriptBox[
                UnderscriptBox["\[Alpha]", "_"], "_"], 
               UnderscriptBox[
                UnderscriptBox["A1", "_"], "_"], " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Gammametric1[-PatternTest[
          Pattern[$CellContext`mu1, 
           Blank[Symbol]], TangentM`Q], -PatternTest[
          Pattern[$CellContext`A1, 
           Blank[Symbol]], SpinM`Q], 
        PatternTest[
         Pattern[$CellContext`A2, 
          Blank[Symbol]], SpinM`Q]],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SuperscriptBox["\[EmptyDownTriangle]", 
           UnderscriptBox[
            UnderscriptBox["\[Alpha]", "_"], "_"]], GridBox[{
            {"\[Psi]", 
             StyleBox[GridBox[{
                {" "},
                {
                 UnderscriptBox[
                  UnderscriptBox["A2", "_"], "_"]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[
         PatternTest[
          Pattern[$CellContext`mu1, 
           Blank[Symbol]], TangentM`Q]][
         $CellContext`\[Psi][-PatternTest[
            Pattern[$CellContext`A2, 
             Blank[Symbol]], SpinM`Q]]],
        Editable->False], ")"}]}], "]"}], "\[RuleDelayed]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"\[Gamma]", "[", "metric", "]"}], 
           StyleBox[GridBox[{
              {
               UnderscriptBox[
                UnderscriptBox["\[Alpha]", "_"], "_"], " ", 
               UnderscriptBox[
                UnderscriptBox["A2", "_"], "_"]},
              {" ", 
               UnderscriptBox[
                UnderscriptBox["A1", "_"], "_"], " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Gammametric1[
        PatternTest[
         Pattern[$CellContext`mu1, 
          Blank[Symbol]], TangentM`Q], -PatternTest[
          Pattern[$CellContext`A1, 
           Blank[Symbol]], SpinM`Q], 
        PatternTest[
         Pattern[$CellContext`A2, 
          Blank[Symbol]], SpinM`Q]],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[EmptyDownTriangle]", 
           UnderscriptBox[
            UnderscriptBox["\[Alpha]", "_"], "_"]], GridBox[{
            {"\[Psi]", 
             StyleBox[GridBox[{
                {" "},
                {
                 UnderscriptBox[
                  UnderscriptBox["A2", "_"], "_"]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-PatternTest[
           Pattern[$CellContext`mu1, 
            Blank[Symbol]], TangentM`Q]][
         $CellContext`\[Psi][-PatternTest[
            Pattern[$CellContext`A2, 
             Blank[Symbol]], SpinM`Q]]],
        Editable->False], ")"}]}], "]"}], "\[RuleDelayed]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "0"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.848829837621161*^9, 3.848829870764474*^9}, 
   3.848829902716964*^9, 3.848829936601243*^9, 3.848831605864699*^9, 
   3.8488964843667393`*^9, 3.848896524379321*^9, 3.851687071975082*^9, 
   3.852974929789358*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"1f557b4b-6380-4159-96ea-5ca1c9805cdf"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   StyleBox[GridBox[{
      {
       RowBox[{"\[Gamma]", "[", "metric", "]"}], 
       StyleBox[GridBox[{
          {"\[Mu]", " ", "A10"},
          {" ", "A1", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
   Editable->False], " ", 
  RowBox[{"(", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
        {"\[Psi]", 
         StyleBox[GridBox[{
            {" "},
            {"A10"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`mu][
     $CellContext`\[Psi][-$CellContext`A10]],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{{3.848829837621161*^9, 3.848829870764474*^9}, 
   3.848829902716964*^9, 3.848829936601243*^9, 3.848831605864699*^9, 
   3.8488964843667393`*^9, 3.848896524379321*^9, 3.851687071975082*^9, 
   3.8529749298240633`*^9},
 CellLabel->
  "Out[234]=",ExpressionUUID->"3df0b845-3e92-4100-b6fe-24636c32e62f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"\[Gamma]", "[", "metric", "]"}], 
           StyleBox[GridBox[{
              {
               UnderscriptBox[
                UnderscriptBox["\[Mu]", "_"], "_"], " ", 
               UnderscriptBox[
                UnderscriptBox["A10", "_"], "_"]},
              {" ", 
               UnderscriptBox[
                UnderscriptBox["A1", "_"], "_"], " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Gammametric1[
        PatternTest[
         Pattern[$CellContext`mu, 
          Blank[Symbol]], TangentM`Q], -PatternTest[
          Pattern[$CellContext`A1, 
           Blank[Symbol]], SpinM`Q], 
        PatternTest[
         Pattern[$CellContext`A10, 
          Blank[Symbol]], SpinM`Q]],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[EmptyDownTriangle]", 
           UnderscriptBox[
            UnderscriptBox["\[Mu]", "_"], "_"]], GridBox[{
            {"\[Psi]", 
             StyleBox[GridBox[{
                {" "},
                {
                 UnderscriptBox[
                  UnderscriptBox["A10", "_"], "_"]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[-PatternTest[
           Pattern[$CellContext`mu, 
            Blank[Symbol]], TangentM`Q]][
         $CellContext`\[Psi][-PatternTest[
            Pattern[$CellContext`A10, 
             Blank[Symbol]], SpinM`Q]]],
        Editable->False], ")"}]}], "]"}], "\[RuleDelayed]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "0"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"\[Gamma]", "[", "metric", "]"}], 
           StyleBox[GridBox[{
              {" ", " ", 
               UnderscriptBox[
                UnderscriptBox["A10", "_"], "_"]},
              {
               UnderscriptBox[
                UnderscriptBox["\[Mu]", "_"], "_"], 
               UnderscriptBox[
                UnderscriptBox["A1", "_"], "_"], " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Gammametric1[-PatternTest[
          Pattern[$CellContext`mu, 
           Blank[Symbol]], TangentM`Q], -PatternTest[
          Pattern[$CellContext`A1, 
           Blank[Symbol]], SpinM`Q], 
        PatternTest[
         Pattern[$CellContext`A10, 
          Blank[Symbol]], SpinM`Q]],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SuperscriptBox["\[EmptyDownTriangle]", 
           UnderscriptBox[
            UnderscriptBox["\[Mu]", "_"], "_"]], GridBox[{
            {"\[Psi]", 
             StyleBox[GridBox[{
                {" "},
                {
                 UnderscriptBox[
                  UnderscriptBox["A10", "_"], "_"]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`CD[
         PatternTest[
          Pattern[$CellContext`mu, 
           Blank[Symbol]], TangentM`Q]][
         $CellContext`\[Psi][-PatternTest[
            Pattern[$CellContext`A10, 
             Blank[Symbol]], SpinM`Q]]],
        Editable->False], ")"}]}], "]"}], "\[RuleDelayed]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "0"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.848829837621161*^9, 3.848829870764474*^9}, 
   3.848829902716964*^9, 3.848829936601243*^9, 3.848831605864699*^9, 
   3.8488964843667393`*^9, 3.848896524379321*^9, 3.851687071975082*^9, 
   3.852974929861281*^9},
 CellLabel->
  "Out[235]=",ExpressionUUID->"ab6c45b9-a134-4fdd-9772-19b7741fe6bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basiceom", "[", 
   RowBox[{"-", "A1"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%", "]"}], ",", "0"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CD", "[", 
    RowBox[{"-", "mu2"}], "]"}], "@", 
   RowBox[{"basiceom", "[", 
    RowBox[{"-", "A1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%", "]"}], ",", "0"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CD", "[", 
     RowBox[{"-", "mu2"}], "]"}], "@", 
    RowBox[{"basiceom", "[", 
     RowBox[{"-", "A1"}], "]"}]}], "//", "SortCovDs"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%", "]"}], ",", "0"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basiceombar", "[", "A1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%", "]"}], ",", "0"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CD", "[", 
    RowBox[{"-", "mu2"}], "]"}], "@", 
   RowBox[{"basiceombar", "[", "A1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%", "]"}], ",", "0"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CD", "[", 
     RowBox[{"-", "mu2"}], "]"}], "@", 
    RowBox[{"basiceombar", "[", "A1", "]"}]}], "//", "SortCovDs"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%", "]"}], ",", "0"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Gammametric1", "[", 
       RowBox[{"mu1", ",", 
        RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "mu1"}], "]"}], "@", 
       RowBox[{"basiceom", "[", 
        RowBox[{"-", "A2"}], "]"}]}]}], "//", "JoinGammaMatrices"}], "//", 
    "CollectTensors"}], "//", "ScreenDollarIndices"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"eps1", "*", "%"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "eps1"}], ")"}], 
      RowBox[{"CommuteCovDs", "[", 
       RowBox[{"%", ",", "CD", ",", 
        RowBox[{"{", 
         RowBox[{"mu1", ",", "mu"}], "}"}]}], "]"}]}]}], "/.", 
    RowBox[{"eps1", "\[Rule]", 
     RowBox[{"1", "/", "2"}]}]}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%", "]"}], ",", "0"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "mu1"}], "]"}], "@", 
       RowBox[{"basiceombar", "[", "A2", "]"}]}], "*", 
      RowBox[{"Gammametric1", "[", 
       RowBox[{"mu1", ",", 
        RowBox[{"-", "A2"}], ",", "A1"}], "]"}]}], "//", 
     "JoinGammaMatrices"}], "//", "CollectTensors"}], "//", 
   "ScreenDollarIndices"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"eps1", "*", "%"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "eps1"}], ")"}], 
      RowBox[{"CommuteCovDs", "[", 
       RowBox[{"%", ",", "CD", ",", 
        RowBox[{"{", 
         RowBox[{"mu1", ",", "mu"}], "}"}]}], "]"}]}]}], "/.", 
    RowBox[{"eps1", "\[Rule]", 
     RowBox[{"1", "/", "2"}]}]}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%", "]"}], ",", "0"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gammametric3", "[", 
    RowBox[{"mu1", ",", "mu2", ",", "mu3", ",", 
     RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
   RowBox[{
    RowBox[{"CD", "[", 
     RowBox[{"-", "mu3"}], "]"}], "@", 
    RowBox[{"\[Psi]", "[", 
     RowBox[{"-", "A2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", "SplitGammaMatrices"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"%", "//.", "onshell"}], "//", "CollectTensors"}], "//", 
    "JoinGammaMatrices"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%%%", "-", "%"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SolveTensors", "[", 
    RowBox[{"%", "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CD", "[", 
     RowBox[{"-", "mu3"}], "]"}], "@", 
    RowBox[{"bar\[Psi]", "[", "A1", "]"}]}], "*", 
   RowBox[{"Gammametric3", "[", 
    RowBox[{"mu1", ",", "mu2", ",", "mu3", ",", 
     RowBox[{"-", "A1"}], ",", "A2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", "SplitGammaMatrices"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"%", "//.", "onshell"}], "//", "CollectTensors"}], "//", 
    "JoinGammaMatrices"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%%%", "-", "%"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SolveTensors", "[", 
    RowBox[{"%", "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onshell", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"onshell", ",", "%"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.848829946158444*^9, 3.848829988470709*^9}, {
  3.8488300543870792`*^9, 3.8488302294563093`*^9}, {3.848830375170472*^9, 
  3.8488303843353443`*^9}, {3.848830450876498*^9, 3.848830467835637*^9}},
 CellLabel->
  "In[236]:=",ExpressionUUID->"54eb2bc0-a19f-4c0d-9d7c-bf652d8432cb"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   267,9,22558639762763914328,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.848830385103216*^9, 3.8488304702019978`*^9, 
  3.848830609319461*^9, 3.848831606099972*^9, 3.848896484599909*^9, 
  3.848896526083456*^9, 3.851687072212326*^9, 3.8529749300735407`*^9},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"3ebadec0-d21b-4865-9b31-576741e55c55"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   273,10,22558639762763914328,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.848830385103216*^9, 3.8488304702019978`*^9, 
  3.848830609319461*^9, 3.848831606099972*^9, 3.848896484599909*^9, 
  3.848896526083456*^9, 3.851687072212326*^9, 3.852974930224238*^9},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"54854cd9-57dc-47dd-9c19-e8ef262872e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"structure", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gammametric3", "[", 
   RowBox[{"mu1", ",", "mu2", ",", "mu3", ",", 
    RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
  RowBox[{
   RowBox[{"CD", "[", 
    RowBox[{"-", "mu3"}], "]"}], "@", 
   RowBox[{
    RowBox[{"CD", "[", 
     RowBox[{"-", "mu2"}], "]"}], "@", 
    RowBox[{"\[Psi]", "[", 
     RowBox[{"-", "A2"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eps1", "*", "%"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "eps1"}], ")"}], "*", 
     RowBox[{"CommuteCovDs", "[", 
      RowBox[{"%", ",", "CD", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "mu2"}], ",", 
         RowBox[{"-", "mu3"}]}], "}"}]}], "]"}]}]}], "/.", 
   RowBox[{"eps1", "\[Rule]", 
    RowBox[{"1", "/", "2"}]}]}], "//", 
  "CollectTensors"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%%", "]"}], ",", 
     RowBox[{"Evaluate", "[", "%", "]"}]}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"structure", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"structure", ",", "%"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CD", "[", 
    RowBox[{"-", "mu3"}], "]"}], "@", 
   RowBox[{
    RowBox[{"CD", "[", 
     RowBox[{"-", "mu2"}], "]"}], "@", 
    RowBox[{"bar\[Psi]", "[", "A1", "]"}]}]}], "*", 
  RowBox[{"Gammametric3", "[", 
   RowBox[{"mu1", ",", "mu2", ",", "mu3", ",", 
    RowBox[{"-", "A1"}], ",", "A2"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eps1", "*", "%"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "eps1"}], ")"}], "*", 
     RowBox[{"CommuteCovDs", "[", 
      RowBox[{"%", ",", "CD", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "mu2"}], ",", 
         RowBox[{"-", "mu3"}]}], "}"}]}], "]"}]}]}], "/.", 
   RowBox[{"eps1", "\[Rule]", 
    RowBox[{"1", "/", "2"}]}]}], "//", 
  "CollectTensors"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Evaluate", "[", "%%", "]"}], ",", 
     RowBox[{"Evaluate", "[", "%", "]"}]}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"structure", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"structure", ",", "%"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.848831031409058*^9, 3.848831230886149*^9}},
 CellLabel->
  "In[275]:=",ExpressionUUID->"e2a7b881-5c57-4386-8c25-bbc5a021658c"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   StyleBox[GridBox[{
      {
       RowBox[{"\[Gamma]", "[", "metric", "]"}], 
       StyleBox[GridBox[{
          {"\[Alpha]", "\[Beta]", "\[Gamma]", " ", "A2"},
          {" ", " ", " ", "A1", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Gammametric3[$CellContext`mu1, $CellContext`mu2, \
$CellContext`mu3, -$CellContext`A1, $CellContext`A2],
   Editable->False], " ", 
  RowBox[{"(", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[EmptyDownTriangle]", "\[Gamma]"], 
      SubscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
        {"\[Psi]", 
         StyleBox[GridBox[{
            {" "},
            {"A2"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`mu3][
     $CellContext`CD[-$CellContext`mu2][
      $CellContext`\[Psi][-$CellContext`A2]]],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8488310283218317`*^9, {3.848831062530814*^9, 3.848831092711884*^9}, {
   3.848831125758647*^9, 3.8488311524294777`*^9}, {3.848831201967883*^9, 
   3.848831231545271*^9}, 3.8488316062810173`*^9, 3.848896484773615*^9, 
   3.848896528568975*^9, 3.851687072381518*^9, 3.852974930266184*^9},
 CellLabel->
  "Out[276]=",ExpressionUUID->"87ad2ee0-fa91-4f64-b1a1-c121134a5deb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8488310283218317`*^9, {3.848831062530814*^9, 3.848831092711884*^9}, {
   3.848831125758647*^9, 3.8488311524294777`*^9}, {3.848831201967883*^9, 
   3.848831231545271*^9}, 3.8488316062810173`*^9, 3.848896484773615*^9, 
   3.848896528568975*^9, 3.851687072381518*^9, 3.852974930284031*^9},
 CellLabel->
  "Out[277]=",ExpressionUUID->"720db2bc-28ab-4fed-9512-519457db37d9"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   StyleBox[GridBox[{
      {
       RowBox[{"\[Gamma]", "[", "metric", "]"}], 
       StyleBox[GridBox[{
          {"\[Alpha]", "\[Beta]", "\[Gamma]", " ", "A2"},
          {" ", " ", " ", "A1", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Gammametric3[$CellContext`mu1, $CellContext`mu2, \
$CellContext`mu3, -$CellContext`A1, $CellContext`A2],
   Editable->False], " ", 
  RowBox[{"(", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[EmptyDownTriangle]", "\[Gamma]"], 
      SubscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
        {
         OverscriptBox["\[Psi]", "_"], 
         StyleBox[GridBox[{
            {"A1"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`mu3][
     $CellContext`CD[-$CellContext`mu2][
      $CellContext`bar\[Psi][$CellContext`A1]]],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8488310283218317`*^9, {3.848831062530814*^9, 3.848831092711884*^9}, {
   3.848831125758647*^9, 3.8488311524294777`*^9}, {3.848831201967883*^9, 
   3.848831231545271*^9}, 3.8488316062810173`*^9, 3.848896484773615*^9, 
   3.848896528568975*^9, 3.851687072381518*^9, 3.852974930312065*^9},
 CellLabel->
  "Out[280]=",ExpressionUUID->"6ac9d4b4-f9ba-4fec-92da-fef582d90e95"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8488310283218317`*^9, {3.848831062530814*^9, 3.848831092711884*^9}, {
   3.848831125758647*^9, 3.8488311524294777`*^9}, {3.848831201967883*^9, 
   3.848831231545271*^9}, 3.8488316062810173`*^9, 3.848896484773615*^9, 
   3.848896528568975*^9, 3.851687072381518*^9, 3.852974930336589*^9},
 CellLabel->
  "Out[281]=",ExpressionUUID->"d03bdba8-fe4a-46c5-b3d4-9d15fae82ab5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"bar\[Psi]", "[", "A1", "]"}], "*", 
      RowBox[{"Gammametric1", "[", 
       RowBox[{"mu1", ",", 
        RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
      RowBox[{
       RowBox[{"CD", "[", "mu2", "]"}], "@", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"-", "A2"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"bar\[Psi]", "[", "A1", "]"}], "*", 
      RowBox[{"Gammametric1", "[", 
       RowBox[{"mu2", ",", 
        RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
      RowBox[{
       RowBox[{"CD", "[", "mu1", "]"}], "@", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"-", "A2"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", "mu2", "]"}], "@", 
       RowBox[{"bar\[Psi]", "[", "A1", "]"}]}], "*", 
      RowBox[{"Gammametric1", "[", 
       RowBox[{"mu1", ",", 
        RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"-", "A2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", "mu1", "]"}], "@", 
       RowBox[{"bar\[Psi]", "[", "A1", "]"}]}], "*", 
      RowBox[{"Gammametric1", "[", 
       RowBox[{"mu2", ",", 
        RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"-", "A2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"bar\[Psi]", "[", "A1", "]"}], "*", 
      RowBox[{"Gammametric1", "[", 
       RowBox[{"mu3", ",", 
        RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "mu3"}], "]"}], "@", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"-", "A2"}], "]"}]}], "*", 
      RowBox[{"metric", "[", 
       RowBox[{"mu1", ",", "mu2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "mu3"}], "]"}], "@", 
       RowBox[{"bar\[Psi]", "[", "A1", "]"}]}], "*", 
      RowBox[{"Gammametric1", "[", 
       RowBox[{"mu3", ",", 
        RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"-", "A2"}], "]"}], "*", 
      RowBox[{"metric", "[", 
       RowBox[{"mu1", ",", "mu2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"bar\[Psi]", "[", "A1", "]"}], "*", 
      RowBox[{"Gammametric3", "[", 
       RowBox[{"mu1", ",", "mu2", ",", "mu3", ",", 
        RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "mu3"}], "]"}], "@", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"-", "A2"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "mu3"}], "]"}], "@", 
       RowBox[{"bar\[Psi]", "[", "A1", "]"}]}], "*", 
      RowBox[{"Gammametric3", "[", 
       RowBox[{"mu1", ",", "mu2", ",", "mu3", ",", 
        RowBox[{"-", "A1"}], ",", "A2"}], "]"}], "*", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"-", "A2"}], "]"}]}]}], "\[IndentingNewLine]", "}"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MakeAnsatz", "[", 
   RowBox[{"%", ",", 
    RowBox[{"ConstantPrefix", "\[Rule]", "\"\<AA\>\""}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"setTansatz", "=", 
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Tansatz", "[", 
      RowBox[{"mu1", ",", "mu2"}], "]"}], ",", 
     RowBox[{"Evaluate", "[", "%", "]"}]}], "}"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.851687134578055*^9, 3.851687188522806*^9}},
 CellLabel->
  "In[284]:=",ExpressionUUID->"92a479f0-b147-416f-9814-86b606872d0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "4", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA4,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A2"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A2],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A2"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu1][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "2", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA2,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A2"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A2"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu1][
      $CellContext`\[Psi][-$CellContext`A2]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "3", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA3,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A2"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A2],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A2"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "1", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA1,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A2"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A2"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`\[Psi][-$CellContext`A2]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "8", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA8,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", "\[Gamma]", " ", "A2"},
           {" ", " ", " ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric3[$CellContext`mu1, $CellContext`mu2, \
$CellContext`mu3, -$CellContext`A1, $CellContext`A2],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A2"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Gamma]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu3][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "6", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA6,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Gamma]", " ", "A2"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu3, -$CellContext`A1, \
$CellContext`A2],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A2"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Gamma]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu3][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "7", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA7,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", "\[Gamma]", " ", "A2"},
           {" ", " ", " ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric3[$CellContext`mu1, $CellContext`mu2, \
$CellContext`mu3, -$CellContext`A1, $CellContext`A2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Gamma]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A2"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu3][
      $CellContext`\[Psi][-$CellContext`A2]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "5", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA5,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Gamma]", " ", "A2"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu3, -$CellContext`A1, \
$CellContext`A2],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Gamma]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A2"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu3][
      $CellContext`\[Psi][-$CellContext`A2]],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{3.85168719133631*^9, 3.85297493039052*^9},
 CellLabel->
  "Out[285]=",ExpressionUUID->"bbea5e44-5f7a-4877-a415-2be784b8d0f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"HoldPattern", "[", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"Tansatz", 
         StyleBox[GridBox[{
            {
             UnderscriptBox[
              UnderscriptBox["\[Alpha]", "_"], "_"], 
             UnderscriptBox[
              UnderscriptBox["\[Beta]", "_"], "_"]},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Tansatz[
      PatternTest[
       Pattern[$CellContext`mu1, 
        Blank[]], TangentM`pmQ], 
      PatternTest[
       Pattern[$CellContext`mu2, 
        Blank[]], TangentM`pmQ]],
     Editable->False], "]"}], "\[RuleDelayed]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A10", ",", "A1", ",", "mu"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubsuperscriptBox["AA", "4", ""],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`AA4,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Beta]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"\[Psi]", 
            StyleBox[GridBox[{
               {" "},
               {"A10"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Psi][-$CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
             {
              OverscriptBox["\[Psi]", "_"], 
              StyleBox[GridBox[{
                 {"A1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[$CellContext`mu1][
          $CellContext`bar\[Psi][$CellContext`A1]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubsuperscriptBox["AA", "2", ""],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`AA2,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            OverscriptBox["\[Psi]", "_"], 
            StyleBox[GridBox[{
               {"A1"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bar\[Psi][$CellContext`A1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Beta]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
             {"\[Psi]", 
              StyleBox[GridBox[{
                 {" "},
                 {"A10"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[$CellContext`mu1][
          $CellContext`\[Psi][-$CellContext`A10]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubsuperscriptBox["AA", "3", ""],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`AA3,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Alpha]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"\[Psi]", 
            StyleBox[GridBox[{
               {" "},
               {"A10"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Psi][-$CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
             {
              OverscriptBox["\[Psi]", "_"], 
              StyleBox[GridBox[{
                 {"A1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[$CellContext`mu2][
          $CellContext`bar\[Psi][$CellContext`A1]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubsuperscriptBox["AA", "1", ""],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`AA1,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            OverscriptBox["\[Psi]", "_"], 
            StyleBox[GridBox[{
               {"A1"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bar\[Psi][$CellContext`A1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Alpha]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
             {"\[Psi]", 
              StyleBox[GridBox[{
                 {" "},
                 {"A10"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[$CellContext`mu2][
          $CellContext`\[Psi][-$CellContext`A10]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubsuperscriptBox["AA", "8", ""],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`AA8,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Alpha]", "\[Beta]", "\[Mu]", " ", "A10"},
               {" ", " ", " ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric3[$CellContext`mu1, $CellContext`mu2, \
$CellContext`mu, -$CellContext`A1, $CellContext`A10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"\[Psi]", 
            StyleBox[GridBox[{
               {" "},
               {"A10"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Psi][-$CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
             {
              OverscriptBox["\[Psi]", "_"], 
              StyleBox[GridBox[{
                 {"A1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[-$CellContext`mu][
          $CellContext`bar\[Psi][$CellContext`A1]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubsuperscriptBox["AA", "6", ""],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`AA6,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Mu]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"g", 
            StyleBox[GridBox[{
               {"\[Alpha]", "\[Beta]"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"\[Psi]", 
            StyleBox[GridBox[{
               {" "},
               {"A10"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Psi][-$CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
             {
              OverscriptBox["\[Psi]", "_"], 
              StyleBox[GridBox[{
                 {"A1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[-$CellContext`mu][
          $CellContext`bar\[Psi][$CellContext`A1]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubsuperscriptBox["AA", "7", ""],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`AA7,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            OverscriptBox["\[Psi]", "_"], 
            StyleBox[GridBox[{
               {"A1"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bar\[Psi][$CellContext`A1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Alpha]", "\[Beta]", "\[Mu]", " ", "A10"},
               {" ", " ", " ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric3[$CellContext`mu1, $CellContext`mu2, \
$CellContext`mu, -$CellContext`A1, $CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
             {"\[Psi]", 
              StyleBox[GridBox[{
                 {" "},
                 {"A10"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[-$CellContext`mu][
          $CellContext`\[Psi][-$CellContext`A10]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubsuperscriptBox["AA", "5", ""],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`AA5,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            OverscriptBox["\[Psi]", "_"], 
            StyleBox[GridBox[{
               {"A1"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bar\[Psi][$CellContext`A1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Mu]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"g", 
            StyleBox[GridBox[{
               {"\[Alpha]", "\[Beta]"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
             {"\[Psi]", 
              StyleBox[GridBox[{
                 {" "},
                 {"A10"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[-$CellContext`mu][
          $CellContext`\[Psi][-$CellContext`A10]],
         Editable->False], ")"}]}]}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.85168719133631*^9, 3.852974930416359*^9},
 CellLabel->
  "Out[286]=",ExpressionUUID->"c61f521e-5da5-4d0c-b3f1-2a513a2117b4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"setconstants", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8487453976300993`*^9, 3.848745402210204*^9}},
 CellLabel->
  "In[288]:=",ExpressionUUID->"556d42f9-4728-4197-8223-c5f9cf5d6bbb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Tansatz", "[", 
          RowBox[{"mu1", ",", "mu2"}], "]"}], "-", 
         RowBox[{"Tansatz", "[", 
          RowBox[{"mu2", ",", "mu1"}], "]"}]}], "/.", "setTansatz"}], "//.", 
       "setconstants"}], "//", "CollectTensors"}], "//", 
     "ScreenDollarIndices"}], "//", "JoinGammaMatrices"}], "//", 
   "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", "onshell"}], "//", 
  "CollectTensors"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SolveConstants", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", 
    RowBox[{"!", "dimM"}]}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setconstants", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"setconstants", ",", "%"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.848820126020226*^9, 3.848820197293725*^9}, {
  3.848830622281328*^9, 3.848830632281851*^9}, {3.8488966654383917`*^9, 
  3.848896669116495*^9}, {3.8488967677155247`*^9, 3.848896769250346*^9}},
 CellLabel->
  "In[289]:=",ExpressionUUID->"38516193-00b1-49f9-8229-20de65518a49"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "3", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA3,
       Editable->False]}], "+", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "4", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA4,
      Editable->False], "-", 
     RowBox[{"2", " ", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "8", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA8,
       Editable->False]}]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu1][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "1", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA1,
       Editable->False]}], "+", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "2", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA2,
      Editable->False], "+", 
     RowBox[{"2", " ", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "7", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA7,
       Editable->False]}]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu1][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "3", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA3,
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "4", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA4,
      Editable->False], "+", 
     RowBox[{"2", " ", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "8", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA8,
       Editable->False]}]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "1", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA1,
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "2", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA2,
      Editable->False], "-", 
     RowBox[{"2", " ", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "7", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA7,
       Editable->False]}]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.848820069625484*^9, {3.84882011206437*^9, 3.8488202003803797`*^9}, 
   3.848820308774989*^9, 3.848824706891417*^9, {3.8488304126131363`*^9, 
   3.848830423572577*^9}, 3.848830484340509*^9, {3.848830633595172*^9, 
   3.848830645566087*^9}, 3.848830763434463*^9, 3.848830885337153*^9, {
   3.848830915825193*^9, 3.848830936419458*^9}, 3.848831239127419*^9, 
   3.8488316065592823`*^9, 3.84889648510086*^9, 3.848896669954114*^9, 
   3.8488967721203737`*^9, 3.8516870726518784`*^9, 3.8516872059929867`*^9, 
   3.852974930656543*^9},
 CellLabel->
  "Out[290]=",ExpressionUUID->"ae3dc403-4414-4fcd-8f3e-22f49ba6d9bf"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   291,11,22558639762763914328,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.848830645580344*^9, 3.8488307634607058`*^9, 3.848830885364208*^9, {
   3.848830915840958*^9, 3.848830936438569*^9}, 3.848831239143393*^9, 
   3.8488316065715733`*^9, 3.848896485109701*^9, 3.848896669968733*^9, 
   3.8488967721375437`*^9, 3.851687072663343*^9, 3.8516872060104513`*^9, 
   3.852974930676626*^9},
 CellLabel->
  "During evaluation of \
In[289]:=",ExpressionUUID->"cb58bcbf-eccf-4653-8433-f2831a2dd5ce"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   291,12,22558639762763914328,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.848830645580344*^9, 3.8488307634607058`*^9, 3.848830885364208*^9, {
   3.848830915840958*^9, 3.848830936438569*^9}, 3.848831239143393*^9, 
   3.8488316065715733`*^9, 3.848896485109701*^9, 3.848896669968733*^9, 
   3.8488967721375437`*^9, 3.851687072663343*^9, 3.8516872060104513`*^9, 
   3.8529749306829147`*^9},
 CellLabel->
  "During evaluation of \
In[289]:=",ExpressionUUID->"6b76b868-4b15-4355-8a2c-0e2300111948"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "7", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA7,
     Editable->False], "\[Rule]", 
    RowBox[{
     FractionBox[
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "1", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA1,
       Editable->False], "2"], "-", 
     FractionBox[
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "2", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA2,
       Editable->False], "2"]}]}], ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "8", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA8,
     Editable->False], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       InterpretationBox[
        StyleBox[
         SubsuperscriptBox["AA", "3", ""],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`AA3,
        Editable->False], "2"]}], "+", 
     FractionBox[
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "4", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA4,
       Editable->False], "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.848820069625484*^9, {3.84882011206437*^9, 3.8488202003803797`*^9}, 
   3.848820308774989*^9, 3.848824706891417*^9, {3.8488304126131363`*^9, 
   3.848830423572577*^9}, 3.848830484340509*^9, {3.848830633595172*^9, 
   3.848830645566087*^9}, 3.848830763434463*^9, 3.848830885337153*^9, {
   3.848830915825193*^9, 3.848830936419458*^9}, 3.848831239127419*^9, 
   3.8488316065592823`*^9, 3.84889648510086*^9, 3.848896669954114*^9, 
   3.8488967721203737`*^9, 3.8516870726518784`*^9, 3.8516872059929867`*^9, 
   3.852974930688099*^9},
 CellLabel->
  "Out[291]=",ExpressionUUID->"f912da83-52b2-46dc-9a6e-f93affad226e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"CD", "[", 
          RowBox[{"-", "mu1"}], "]"}], "@", 
         RowBox[{"Tansatz", "[", 
          RowBox[{"mu1", ",", "mu2"}], "]"}]}], "/.", "setTansatz"}], "//.", 
       "setconstants"}], "//", "CollectTensors"}], "//", 
     "JoinGammaMatrices"}], "//", "CollectTensors"}], "//", "SortCovDs"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "//.", "onshell"}], "//", "ScreenDollarIndices"}], "//", 
   "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//.", "structure"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//.", "onshell"}], "//", "CollectTensors"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SolveConstants", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", 
    RowBox[{"!", "dimM"}]}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setconstants", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"setconstants", ",", "%"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.848819944211187*^9, {3.8488199780304527`*^9, 3.848819999501134*^9}, {
   3.848830652268434*^9, 3.848830657089509*^9}, {3.8488309089771557`*^9, 
   3.8488310071452312`*^9}, {3.848831252643353*^9, 3.8488312859919653`*^9}, {
   3.848896711118376*^9, 3.848896714644453*^9}, {3.848896779575014*^9, 
   3.848896781204718*^9}},
 CellLabel->
  "In[293]:=",ExpressionUUID->"e2d399f3-ee85-4dcc-9b8a-1fac2ac8ca9b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "1", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA1,
     Editable->False], "+", 
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "2", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA2,
     Editable->False], "+", 
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "3", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA3,
     Editable->False], "+", 
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "4", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA4,
     Editable->False]}], ")"}], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {
       RowBox[{"\[Gamma]", "[", "metric", "]"}], 
       StyleBox[GridBox[{
          {"\[Beta]", " ", "A10"},
          {" ", "A1", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
   Editable->False], " ", 
  RowBox[{"(", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
        {"\[Psi]", 
         StyleBox[GridBox[{
            {" "},
            {"A10"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`mu][
     $CellContext`\[Psi][-$CellContext`A10]],
    Editable->False], ")"}], " ", 
  RowBox[{"(", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SuperscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
        {
         OverscriptBox["\[Psi]", "_"], 
         StyleBox[GridBox[{
            {"A1"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[$CellContext`mu][
     $CellContext`bar\[Psi][$CellContext`A1]],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8488199450735083`*^9, {3.848819980669929*^9, 3.848820000487843*^9}, 
   3.84882010724461*^9, 3.848820313302824*^9, 3.848824712316628*^9, 
   3.848830488724284*^9, 3.848830658596902*^9, 3.848830765052925*^9, {
   3.848830895425115*^9, 3.8488310078614492`*^9}, {3.8488312443661747`*^9, 
   3.848831287323304*^9}, 3.848831606786459*^9, 3.848896485325177*^9, 
   3.8488967155261717`*^9, {3.848896774590644*^9, 3.84889678253529*^9}, 
   3.851687072907092*^9, 3.851687214420937*^9, 3.85297493087182*^9},
 CellLabel->
  "Out[296]=",ExpressionUUID->"7208a6eb-fe9a-4c78-942e-694a7aca374c"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   297,13,22558639762763914328,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.848830938656637*^9, 3.848831007930623*^9}, {
   3.848831244435519*^9, 3.848831287339882*^9}, 3.848831606793172*^9, 
   3.8488964853316603`*^9, 3.84889671554081*^9, {3.848896774609518*^9, 
   3.848896782553359*^9}, 3.851687072909012*^9, 3.8516872144415216`*^9, 
   3.852974930879965*^9},
 CellLabel->
  "During evaluation of \
In[293]:=",ExpressionUUID->"8fd82d2e-6fcb-4ef5-bd27-bed06d9c32ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "4", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA4,
    Editable->False], "\[Rule]", 
   RowBox[{
    RowBox[{"-", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "1", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA1,
      Editable->False]}], "-", 
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "2", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA2,
     Editable->False], "-", 
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "3", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA3,
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8488199450735083`*^9, {3.848819980669929*^9, 3.848820000487843*^9}, 
   3.84882010724461*^9, 3.848820313302824*^9, 3.848824712316628*^9, 
   3.848830488724284*^9, 3.848830658596902*^9, 3.848830765052925*^9, {
   3.848830895425115*^9, 3.8488310078614492`*^9}, {3.8488312443661747`*^9, 
   3.848831287323304*^9}, 3.848831606786459*^9, 3.848896485325177*^9, 
   3.8488967155261717`*^9, {3.848896774590644*^9, 3.84889678253529*^9}, 
   3.851687072907092*^9, 3.851687214420937*^9, 3.8529749308859367`*^9},
 CellLabel->
  "Out[297]=",ExpressionUUID->"c66a6772-17c1-4da1-a575-6365bb98d1d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tansatz", "[", 
       RowBox[{"mu1", ",", 
        RowBox[{"-", "mu1"}]}], "]"}], "/.", "setTansatz"}], "//.", 
     "setconstants"}], "//", "CollectTensors"}], "//", "SortCovDs"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", "onshell"}], "//", "CollectTensors"}]}], "Input",
 CellChangeTimes->{{3.848820015261415*^9, 3.848820028924696*^9}, {
  3.848830663451953*^9, 3.84883067138134*^9}},
 CellLabel->
  "In[299]:=",ExpressionUUID->"54a1d8ab-1956-4b32-a4f8-e57e4070ce83"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.848820012127709*^9, 3.848820029750496*^9}, 
   3.848820109772211*^9, 3.8488203156524887`*^9, 3.848824715346835*^9, 
   3.848830490735592*^9, 3.848830672685053*^9, 3.848830766782752*^9, 
   3.848831290081965*^9, 3.848831606826209*^9, 3.84889648536493*^9, 
   3.8488967356651163`*^9, 3.848896785040144*^9, 3.851687072944324*^9, 
   3.8516872208425703`*^9, 3.852974930939176*^9},
 CellLabel->
  "Out[300]=",ExpressionUUID->"3b0837a0-302e-49f3-ad3f-23aabf29734d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Tansatz", "[", 
      RowBox[{"mu1", ",", "mu2"}], "]"}], "/.", "setTansatz"}], "//.", 
    "setconstants"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KBop", "[", "%", "]"}], "//.", "set\[Delta]s"}], "//", 
    "CollectTensors"}], "//", "JoinGammaMatrices"}], "//", 
  "CollectTensors"}]}], "Input",
 CellChangeTimes->{
  3.848824733743206*^9, {3.84883067475471*^9, 3.84883067714297*^9}, 
   3.848831545796307*^9},
 CellLabel->
  "In[301]:=",ExpressionUUID->"9521459e-ab8d-4762-8f75-36acb4b19285"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.848824725027109*^9, 3.848824734595746*^9}, 
   3.848830492525082*^9, 3.8488306778454523`*^9, 3.848830768187454*^9, 
   3.8488312930695477`*^9, 3.848831607097193*^9, 3.84889648560707*^9, 
   3.8488967387723083`*^9, 3.848896791333796*^9, 3.851687073228231*^9, 
   3.8516872269536047`*^9, 3.852974931235051*^9},
 CellLabel->
  "Out[302]=",ExpressionUUID->"9c24b7f7-a06e-472f-9632-f979f63c70df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Tansatz", "[", 
     RowBox[{"mu1", ",", "mu2"}], "]"}], "/.", "setTansatz"}], "//.", 
   "setconstants"}], "//", "CollectTensors"}]], "Input",
 CellChangeTimes->{{3.848820209051229*^9, 3.84882021961313*^9}, {
  3.8488306804962397`*^9, 3.84883068286511*^9}},
 CellLabel->
  "In[303]:=",ExpressionUUID->"984e523d-3d1b-4c88-94a6-fc6b57931460"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "6", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA6,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "5", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA5,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "1", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA1,
       Editable->False]}], "-", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "2", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA2,
      Editable->False], "-", 
     RowBox[{"2", " ", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "3", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA3,
       Editable->False]}]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", " ", " ", "A1"},
           {" ", " ", "\[Mu]", "A10", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric3[$CellContext`mu1, $CellContext`mu2, \
-$CellContext`mu, -$CellContext`A10, $CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A1"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A1],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A10"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu][
      $CellContext`bar\[Psi][$CellContext`A10]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "1", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA1,
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "2", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA2,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", " ", " ", "A10"},
           {" ", " ", "\[Mu]", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric3[$CellContext`mu1, $CellContext`mu2, \
-$CellContext`mu, -$CellContext`A1, $CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "1", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA1,
       Editable->False]}], "-", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "2", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA2,
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "3", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA3,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu1][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "2", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA2,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu1][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "3", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA3,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "1", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA1,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.848820210036469*^9, 3.848820220272958*^9}, 
   3.848820318552472*^9, 3.8488247395639772`*^9, 3.848830494357465*^9, 
   3.848830683853387*^9, 3.848830770817656*^9, 3.848831295470636*^9, 
   3.848831607147373*^9, 3.848896485665757*^9, 3.848896794257593*^9, 
   3.851687073366411*^9, 3.851687229552697*^9, 3.8529749312908363`*^9},
 CellLabel->
  "Out[303]=",ExpressionUUID->"c95e324f-9c08-40e2-843c-de4c665899ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"CD", "[", 
         RowBox[{"-", "mu1"}], "]"}], "@", 
        RowBox[{"Tansatz", "[", 
         RowBox[{"mu1", ",", "mu2"}], "]"}]}], "/.", "setTansatz"}], "//.", 
      "setconstants"}], "//", "CollectTensors"}], "//", "JoinGammaMatrices"}],
    "//", "CollectTensors"}], "//", 
  "ScreenDollarIndices"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//.", "structure"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"basiceombar", "[", "A1", "]"}], "*", 
        RowBox[{
         RowBox[{"CD", "[", "mu2", "]"}], "@", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"-", "A1"}], "]"}]}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"CD", "[", "mu2", "]"}], "@", 
         RowBox[{"bar\[Psi]", "[", "A1", "]"}]}], "*", 
        RowBox[{"basiceom", "[", 
         RowBox[{"-", "A1"}], "]"}]}]}], ")"}]}], "//", "CollectTensors"}], "//",
    "SortCovDs"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SolveConstants", "[", 
   RowBox[{
    RowBox[{"%", "\[Equal]", "0"}], ",", 
    RowBox[{"!", "dimM"}]}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setconstants", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"setconstants", ",", "%"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8488313149051323`*^9, 3.848831358638853*^9}, {
  3.8488968058863564`*^9, 3.848896809612479*^9}, {3.848896856271563*^9, 
  3.84889685787677*^9}},
 CellLabel->
  "In[304]:=",ExpressionUUID->"1fd26650-7d2b-472f-8c3b-6da52794cadb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "1", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA1,
       Editable->False]}], "-", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "2", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA2,
      Editable->False], "-", 
     RowBox[{"2", " ", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "3", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA3,
       Editable->False]}]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", " ", " ", "A1"},
           {" ", "\[Alpha]", "\[Mu]", "A10", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric3[$CellContext`mu2, -$CellContext`mu1, \
-$CellContext`mu, -$CellContext`A10, $CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A1"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A1],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Mu]"], 
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A10"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu][
      $CellContext`CD[$CellContext`mu1][
       $CellContext`bar\[Psi][$CellContext`A10]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "1", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA1,
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "2", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA2,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", " ", " ", "A10"},
           {" ", "\[Alpha]", "\[Mu]", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric3[$CellContext`mu2, -$CellContext`mu1, \
-$CellContext`mu, -$CellContext`A1, $CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Mu]"], 
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu][
      $CellContext`CD[$CellContext`mu1][
       $CellContext`\[Psi][-$CellContext`A10]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "1", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA1,
       Editable->False]}], "-", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "2", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA2,
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "3", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA3,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], 
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu1][
      $CellContext`CD[$CellContext`mu1][
       $CellContext`bar\[Psi][$CellContext`A1]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "2", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA2,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], 
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu1][
      $CellContext`CD[$CellContext`mu1][
       $CellContext`\[Psi][-$CellContext`A10]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "3", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA3,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], 
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu1][
      $CellContext`CD[$CellContext`mu2][
       $CellContext`bar\[Psi][$CellContext`A1]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "1", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA1,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], 
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu1][
      $CellContext`CD[$CellContext`mu2][
       $CellContext`\[Psi][-$CellContext`A10]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "1", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA1,
       Editable->False]}], "-", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "3", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA3,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", " ", " ", "A10"},
           {" ", "\[Alpha]", "\[Mu]", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric3[$CellContext`mu2, -$CellContext`mu1, \
-$CellContext`mu, -$CellContext`A1, $CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu1][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[
        SubsuperscriptBox["AA", "1", ""],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`AA1,
       Editable->False]}], "-", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "3", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA3,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Beta]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu2, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu1][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu1][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "3", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA3,
      Editable->False], "+", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "5", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA5,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu1][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "1", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA1,
      Editable->False], "+", 
     InterpretationBox[
      StyleBox[
       SubsuperscriptBox["AA", "6", ""],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`AA6,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu1][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "6", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA6,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], 
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`CD[-$CellContext`mu1][
       $CellContext`bar\[Psi][$CellContext`A1]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubsuperscriptBox["AA", "5", ""],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`AA5,
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], 
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`CD[-$CellContext`mu1][
       $CellContext`\[Psi][-$CellContext`A10]]],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.848831312923596*^9, 3.848831359527576*^9}, 
   3.848831607334898*^9, 3.8488964858618717`*^9, 3.848896810321582*^9, 
   3.848896858860461*^9, 3.851687073516613*^9, 3.851687253391952*^9, 
   3.852974931455064*^9},
 CellLabel->
  "Out[304]=",ExpressionUUID->"17fe8435-2cc7-4794-926d-d80e7b9a45ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "1", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA1,
     Editable->False], "\[Rule]", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "2", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA2,
     Editable->False], "\[Rule]", "0"}], ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "3", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA3,
     Editable->False], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}], ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "5", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA5,
     Editable->False], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}], ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubsuperscriptBox["AA", "6", ""],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AA6,
     Editable->False], "\[Rule]", 
    FractionBox["1", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.848831312923596*^9, 3.848831359527576*^9}, 
   3.848831607334898*^9, 3.8488964858618717`*^9, 3.848896810321582*^9, 
   3.848896858860461*^9, 3.851687073516613*^9, 3.851687253391952*^9, 
   3.852974931582017*^9},
 CellLabel->
  "Out[307]=",ExpressionUUID->"7e2e45d2-7d3c-40a5-b25a-26acf4d39eae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Tansatz", "[", 
     RowBox[{"mu1", ",", 
      RowBox[{"-", "mu1"}]}], "]"}], "/.", "setTansatz"}], "//.", 
   "setconstants"}], "//", "CollectTensors"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Delta]s", "*", 
       RowBox[{"basiceombar", "[", "A1", "]"}], "*", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"-", "A1"}], "]"}]}], "-", 
      RowBox[{"\[Delta]s", "*", 
       RowBox[{"bar\[Psi]", "[", "A1", "]"}], "*", 
       RowBox[{"basiceom", "[", 
        RowBox[{"-", "A1"}], "]"}]}]}], ")"}]}], "/.", "set\[Delta]s"}], "//",
   "CollectTensors"}]}], "Input",
 CellChangeTimes->{{3.848820361251412*^9, 3.8488203819235477`*^9}, {
   3.848820413027403*^9, 3.848820421875353*^9}, {3.848822281320228*^9, 
   3.848822294147677*^9}, {3.848822325461628*^9, 3.848822334835812*^9}, {
   3.8488313777452097`*^9, 3.848831401060166*^9}, 3.8488315528371887`*^9},
 CellLabel->
  "In[309]:=",ExpressionUUID->"ca972a5a-5e6d-49f7-bd76-78ca2390e5e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     InterpretationBox[
      StyleBox["d",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`dimM,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu1][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     InterpretationBox[
      StyleBox["d",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`dimM,
      Editable->False]}], ")"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Alpha]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu1][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.848820423814377*^9, 3.8488213761552467`*^9, {3.848822281902092*^9, 
   3.848822294812817*^9}, {3.8488223262748947`*^9, 3.8488223354998302`*^9}, 
   3.8488247449072523`*^9, 3.848830498187813*^9, {3.848831372379633*^9, 
   3.848831402322692*^9}, 3.848831607608736*^9, 3.8488964860217743`*^9, 
   3.848896829378645*^9, 3.848896861642275*^9, 3.8516870736507807`*^9, 
   3.851687277488195*^9, 3.8529749316113358`*^9},
 CellLabel->
  "Out[309]=",ExpressionUUID->"2461d07d-8341-4d2b-bbf2-647ac7c9a53c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.848820423814377*^9, 3.8488213761552467`*^9, {3.848822281902092*^9, 
   3.848822294812817*^9}, {3.8488223262748947`*^9, 3.8488223354998302`*^9}, 
   3.8488247449072523`*^9, 3.848830498187813*^9, {3.848831372379633*^9, 
   3.848831402322692*^9}, 3.848831607608736*^9, 3.8488964860217743`*^9, 
   3.848896829378645*^9, 3.848896861642275*^9, 3.8516870736507807`*^9, 
   3.851687277488195*^9, 3.852974931623829*^9},
 CellLabel->
  "Out[310]=",ExpressionUUID->"32fb13c7-509f-4932-a712-cd571195450c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Tansatz", "[", 
      RowBox[{"mu1", ",", "mu2"}], "]"}], "/.", "setTansatz"}], "//.", 
    "setconstants"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"setT", "=", 
  RowBox[{"MakeRule", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"mu1", ",", "mu2"}], "]"}], ",", 
     RowBox[{"Evaluate", "[", "%", "]"}]}], "}"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.848830518024843*^9, 3.848830524997738*^9}, {
  3.84883140728128*^9, 3.848831438215115*^9}},
 CellLabel->
  "In[311]:=",ExpressionUUID->"3dca872b-ef3f-4260-8bbe-8ddaf5a2a3c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"HoldPattern", "[", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"T", 
         StyleBox[GridBox[{
            {
             UnderscriptBox[
              UnderscriptBox["\[Alpha]", "_"], "_"], 
             UnderscriptBox[
              UnderscriptBox["\[Beta]", "_"], "_"]},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`T[
      PatternTest[
       Pattern[$CellContext`mu1, 
        Blank[]], TangentM`pmQ], 
      PatternTest[
       Pattern[$CellContext`mu2, 
        Blank[]], TangentM`pmQ]],
     Editable->False], "]"}], "\[RuleDelayed]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A10", ",", "A1", ",", "mu"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Alpha]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"\[Psi]", 
            StyleBox[GridBox[{
               {" "},
               {"A10"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Psi][-$CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
             {
              OverscriptBox["\[Psi]", "_"], 
              StyleBox[GridBox[{
                 {"A1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[$CellContext`mu2][
          $CellContext`bar\[Psi][$CellContext`A1]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            OverscriptBox["\[Psi]", "_"], 
            StyleBox[GridBox[{
               {"A1"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bar\[Psi][$CellContext`A1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Alpha]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
             {"\[Psi]", 
              StyleBox[GridBox[{
                 {" "},
                 {"A10"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[$CellContext`mu2][
          $CellContext`\[Psi][-$CellContext`A10]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Mu]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"g", 
            StyleBox[GridBox[{
               {"\[Alpha]", "\[Beta]"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"\[Psi]", 
            StyleBox[GridBox[{
               {" "},
               {"A10"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Psi][-$CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
             {
              OverscriptBox["\[Psi]", "_"], 
              StyleBox[GridBox[{
                 {"A1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[-$CellContext`mu][
          $CellContext`bar\[Psi][$CellContext`A1]],
         Editable->False], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            OverscriptBox["\[Psi]", "_"], 
            StyleBox[GridBox[{
               {"A1"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bar\[Psi][$CellContext`A1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Mu]", " ", "A10"},
               {" ", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"g", 
            StyleBox[GridBox[{
               {"\[Alpha]", "\[Beta]"},
               {" ", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
             {"\[Psi]", 
              StyleBox[GridBox[{
                 {" "},
                 {"A10"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[-$CellContext`mu][
          $CellContext`\[Psi][-$CellContext`A10]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Alpha]", "\[Beta]", " ", " ", "A1"},
               {" ", " ", "\[Mu]", "A10", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric3[$CellContext`mu1, $CellContext`mu2, \
-$CellContext`mu, -$CellContext`A10, $CellContext`A1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"\[Psi]", 
            StyleBox[GridBox[{
               {" "},
               {"A1"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Psi][-$CellContext`A1],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
             {
              OverscriptBox["\[Psi]", "_"], 
              StyleBox[GridBox[{
                 {"A10"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[$CellContext`mu][
          $CellContext`bar\[Psi][$CellContext`A10]],
         Editable->False], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            OverscriptBox["\[Psi]", "_"], 
            StyleBox[GridBox[{
               {"A1"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`bar\[Psi][$CellContext`A1],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            RowBox[{"\[Gamma]", "[", "metric", "]"}], 
            StyleBox[GridBox[{
               {"\[Alpha]", "\[Beta]", " ", " ", "A10"},
               {" ", " ", "\[Mu]", "A1", " "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Gammametric3[$CellContext`mu1, $CellContext`mu2, \
-$CellContext`mu, -$CellContext`A1, $CellContext`A10],
        Editable->False], " ", 
       RowBox[{"(", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SuperscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
             {"\[Psi]", 
              StyleBox[GridBox[{
                 {" "},
                 {"A10"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`CD[$CellContext`mu][
          $CellContext`\[Psi][-$CellContext`A10]],
         Editable->False], ")"}]}]}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.848829763042704*^9, 3.8488305002406673`*^9, {3.8488314214199963`*^9, 
   3.848831439049507*^9}, 3.848831607685668*^9, 3.848896486101033*^9, 
   3.8488968682664843`*^9, 3.851687073714128*^9, 3.851687282093082*^9, 
   3.852974931681097*^9},
 CellLabel->
  "Out[312]=",ExpressionUUID->"12459f8f-9ce0-4476-816b-3f21fe9629cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CD", "[", 
      RowBox[{"-", "mu1"}], "]"}], "@", 
     RowBox[{"T", "[", 
      RowBox[{"mu1", ",", "mu2"}], "]"}]}], "/.", "setT"}], "//", 
   "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//.", "onshell"}], "//.", "structure"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"mu1", ",", 
      RowBox[{"-", "mu1"}]}], "]"}], "/.", "setT"}], "//", "CollectTensors"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", "onshell"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"mu1", ",", "mu2"}], "]"}], "/.", "setT"}], "//", 
   "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KBop", "[", "%", "]"}], "/.", "set\[Delta]s"}], "//", 
    "CollectTensors"}], "//", "JoinGammaMatrices"}], "//", 
  "CollectTensors"}]}], "Input",
 CellChangeTimes->{{3.848830512550489*^9, 3.848830513710672*^9}, {
  3.848831427878689*^9, 3.848831506975938*^9}, {3.848831577320745*^9, 
  3.848831586194415*^9}, {3.848896893726075*^9, 3.848896975551993*^9}},
 CellLabel->
  "In[313]:=",ExpressionUUID->"d7183ac7-5a13-4e8e-97e7-310055f4d944"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.848831431641708*^9, 3.8488314973560457`*^9}, {
   3.848831557909801*^9, 3.8488316077615347`*^9}, 3.8488964861770983`*^9, {
   3.8488968785084763`*^9, 3.8488969440568933`*^9}, 3.848896976224146*^9, 
   3.8516870737918367`*^9, 3.851687285714149*^9, 3.852974931745418*^9},
 CellLabel->
  "Out[314]=",ExpressionUUID->"be97ad75-e33c-4aa4-be48-0dc0bcc41c4f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.848831431641708*^9, 3.8488314973560457`*^9}, {
   3.848831557909801*^9, 3.8488316077615347`*^9}, 3.8488964861770983`*^9, {
   3.8488968785084763`*^9, 3.8488969440568933`*^9}, 3.848896976224146*^9, 
   3.8516870737918367`*^9, 3.851687285714149*^9, 3.85297493176298*^9},
 CellLabel->
  "Out[316]=",ExpressionUUID->"90f6de26-f556-43f6-b240-c0193a043c10"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.848831431641708*^9, 3.8488314973560457`*^9}, {
   3.848831557909801*^9, 3.8488316077615347`*^9}, 3.8488964861770983`*^9, {
   3.8488968785084763`*^9, 3.8488969440568933`*^9}, 3.848896976224146*^9, 
   3.8516870737918367`*^9, 3.851687285714149*^9, 3.852974931954752*^9},
 CellLabel->
  "Out[318]=",ExpressionUUID->"caf37850-985a-4b6d-bcc5-bbeb33736c76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"mu1", ",", "mu2"}], "]"}], "/.", "setT"}], "//", 
  "CollectTensors"}]], "Input",
 CellLabel->
  "In[319]:=",ExpressionUUID->"9423e48b-a45a-4cc6-aa33-b8c4c4145813"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Mu]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"g", 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`metric[$CellContext`mu1, $CellContext`mu2],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[-$CellContext`mu][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", " ", " ", "A1"},
           {" ", " ", "\[Mu]", "A10", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric3[$CellContext`mu1, $CellContext`mu2, \
-$CellContext`mu, -$CellContext`A10, $CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A1"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A1],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A10"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu][
      $CellContext`bar\[Psi][$CellContext`A10]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]", " ", " ", "A10"},
           {" ", " ", "\[Mu]", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric3[$CellContext`mu1, $CellContext`mu2, \
-$CellContext`mu, -$CellContext`A1, $CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Mu]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Psi]", 
        StyleBox[GridBox[{
           {" "},
           {"A10"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Psi][-$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {
          OverscriptBox["\[Psi]", "_"], 
          StyleBox[GridBox[{
             {"A1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`bar\[Psi][$CellContext`A1]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Psi]", "_"], 
        StyleBox[GridBox[{
           {"A1"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`bar\[Psi][$CellContext`A1],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[Gamma]", "[", "metric", "]"}], 
        StyleBox[GridBox[{
           {"\[Alpha]", " ", "A10"},
           {" ", "A1", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Gammametric1[$CellContext`mu1, -$CellContext`A1, \
$CellContext`A10],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SuperscriptBox["\[EmptyDownTriangle]", "\[Beta]"], GridBox[{
         {"\[Psi]", 
          StyleBox[GridBox[{
             {" "},
             {"A10"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`CD[$CellContext`mu2][
      $CellContext`\[Psi][-$CellContext`A10]],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8488969885521927`*^9, 3.851687074015835*^9, 
  3.8529749320205193`*^9},
 CellLabel->
  "Out[319]=",ExpressionUUID->"9dd7e24f-307b-4c05-bef1-bed3650ece00"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{3124, 1397},
WindowMargins->{{156, Automatic}, {31, Automatic}},
Magnification:>1.9 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 206, 4, 131, "Section",ExpressionUUID->"200fd980-7f11-4c27-9b3c-187ed2e679ea"],
Cell[789, 28, 782, 15, 281, "Text",ExpressionUUID->"7135e4d0-46db-4526-b54e-0e0275ea68e9"],
Cell[1574, 45, 1135, 23, 510, "Text",ExpressionUUID->"4f5df587-5f3b-430e-a47b-49b1a4405278"],
Cell[2712, 70, 789, 15, 236, "Text",ExpressionUUID->"7a1455df-95a1-457e-bf12-079746a66856"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3538, 90, 151, 3, 131, "Section",ExpressionUUID->"e87446ba-1eb3-4331-8c7c-822b4f61b254"],
Cell[3692, 95, 277, 5, 60, "Input",ExpressionUUID->"9643c86a-d7c3-45c5-8cd0-e45719b17a35"],
Cell[CellGroupData[{
Cell[3994, 104, 373, 6, 193, "Input",ExpressionUUID->"79f9f3f7-a4e8-4d05-930e-bd24af30123e"],
Cell[CellGroupData[{
Cell[4392, 114, 683, 11, 48, "Print",ExpressionUUID->"81a5d501-5d59-4845-9e63-92b30c11581b"],
Cell[5078, 127, 957, 19, 48, "Print",ExpressionUUID->"e601a0e9-6d86-433b-bcdf-d4aaa75ed645"],
Cell[6038, 148, 704, 11, 48, "Print",ExpressionUUID->"a6dede4e-7c46-45fb-9e81-7b0e95a1d67f"],
Cell[6745, 161, 663, 10, 48, "Print",ExpressionUUID->"94ebec3d-ecea-42c3-87f5-fc6f25111d1b"],
Cell[7411, 173, 646, 10, 48, "Print",ExpressionUUID->"02ec8e56-da1b-4e2c-9252-505b9aa699f0"],
Cell[8060, 185, 685, 11, 48, "Print",ExpressionUUID->"a15f3e86-5892-45f9-a99c-92e7cc97538f"],
Cell[8748, 198, 958, 19, 48, "Print",ExpressionUUID->"bd77ce05-1361-40a2-9129-3d7346598183"],
Cell[9709, 219, 704, 11, 48, "Print",ExpressionUUID->"394824e0-0b6a-4eac-975b-47be33c2705b"],
Cell[10416, 232, 683, 11, 48, "Print",ExpressionUUID->"0966e6a3-28a5-4f51-8dab-126dfdba33a0"],
Cell[11102, 245, 840, 13, 89, "Print",ExpressionUUID->"b320f95b-fe18-4b8c-82ab-b724a2a5ac20"],
Cell[11945, 260, 683, 11, 48, "Print",ExpressionUUID->"e1b4ba60-76a3-455f-97c7-021312c33227"],
Cell[12631, 273, 683, 11, 48, "Print",ExpressionUUID->"b368cf96-9c4f-40ca-bfe5-5e2455d26d62"],
Cell[13317, 286, 957, 19, 48, "Print",ExpressionUUID->"ff6e6f0f-52d5-4b98-a97d-83450d994de1"],
Cell[14277, 307, 754, 12, 48, "Print",ExpressionUUID->"016cd2de-00f3-4a8b-adda-6e48470886c8"],
Cell[15034, 321, 683, 11, 48, "Print",ExpressionUUID->"ed699f84-4d55-4589-a01e-b4d9fa8874ba"],
Cell[15720, 334, 840, 13, 89, "Print",ExpressionUUID->"82a225af-48d5-45de-a11b-8fbbd82e7a9a"],
Cell[16563, 349, 683, 11, 48, "Print",ExpressionUUID->"310849f6-4bec-4fd1-b1da-6360f6fde76f"],
Cell[17249, 362, 924, 18, 48, "Print",ExpressionUUID->"4dbded5b-8641-4f5f-ba3d-ed0c960b1c00"],
Cell[18176, 382, 1009, 19, 48, "Print",ExpressionUUID->"999724cb-0ba3-4af8-873e-87b8585c6c65"],
Cell[19188, 403, 1110, 19, 48, "Print",ExpressionUUID->"b6d09869-2468-458c-b7a8-e80db1c84eb4"],
Cell[20301, 424, 1068, 19, 48, "Print",ExpressionUUID->"8ca3d67f-d5f7-49b6-a40c-7cd74a9c189f"],
Cell[21372, 445, 1086, 19, 48, "Print",ExpressionUUID->"25844cff-63a7-404e-b49d-fc265713b02d"],
Cell[22461, 466, 683, 11, 48, "Print",ExpressionUUID->"783e5fd3-fd96-489f-81b4-858cab25bc24"],
Cell[23147, 479, 950, 18, 48, "Print",ExpressionUUID->"45ec4e5b-c32b-4d48-857e-8c3173b3e95e"],
Cell[24100, 499, 732, 11, 48, "Print",ExpressionUUID->"f99ef4eb-e635-44a8-930c-76b341796e40"],
Cell[24835, 512, 1051, 20, 48, "Print",ExpressionUUID->"700b5bce-ed28-40cc-87f2-cdd89a6c5544"],
Cell[25889, 534, 1043, 19, 48, "Print",ExpressionUUID->"fc38af8c-37f2-42a0-8199-f44b9c5643c5"],
Cell[26935, 555, 1090, 19, 48, "Print",ExpressionUUID->"d6e5a21c-e88a-4310-9152-3d4e9db1dda2"],
Cell[28028, 576, 1001, 19, 48, "Print",ExpressionUUID->"547dbbe5-fbbc-4423-9043-7935c346c642"],
Cell[29032, 597, 683, 11, 48, "Print",ExpressionUUID->"df455676-15cf-4177-ae53-a15c196b6b47"],
Cell[29718, 610, 955, 19, 48, "Print",ExpressionUUID->"d646c537-2e91-484f-a0d9-557cbd5695e4"],
Cell[30676, 631, 722, 11, 48, "Print",ExpressionUUID->"78601cd3-95b5-4f01-9734-ef3cfe07408b"],
Cell[31401, 644, 683, 11, 48, "Print",ExpressionUUID->"aa09a543-6d7f-4611-b544-7c453b621bf3"],
Cell[32087, 657, 975, 19, 48, "Print",ExpressionUUID->"d7aa90b9-300e-460c-bd1d-4001baf847de"],
Cell[33065, 678, 712, 11, 48, "Print",ExpressionUUID->"3b5894b2-180a-477b-aafe-4993a2f360ce"],
Cell[33780, 691, 683, 11, 48, "Print",ExpressionUUID->"0d2f7fe0-2213-494b-8525-838b18f671e9"],
Cell[34466, 704, 954, 18, 48, "Print",ExpressionUUID->"6b8ad2ee-b931-4d1c-a378-3bdbbe3114f9"],
Cell[35423, 724, 694, 11, 48, "Print",ExpressionUUID->"5effdda2-a828-48d7-b88f-81aa62515a84"],
Cell[36120, 737, 1013, 20, 48, "Print",ExpressionUUID->"1549214f-96a5-4acf-9bcb-e0606ac88d2b"],
Cell[37136, 759, 1090, 19, 48, "Print",ExpressionUUID->"8850896b-4830-4285-8dd0-a076ea030fc1"]
}, Open  ]],
Cell[38241, 781, 860, 16, 83, "Message",ExpressionUUID->"e13b464a-b1fe-4a69-9dfb-52fd41ac294a"],
Cell[39104, 799, 860, 16, 83, "Message",ExpressionUUID->"e6a6f9e1-59f0-48b3-8a55-00d97a5443eb"],
Cell[CellGroupData[{
Cell[39989, 819, 685, 11, 48, "Print",ExpressionUUID->"4179aefe-fd60-4bcd-809d-293332b800f6"],
Cell[40677, 832, 840, 13, 89, "Print",ExpressionUUID->"c5b21976-6f7b-43d5-88fe-c3bf2d8c298a"],
Cell[41520, 847, 685, 11, 48, "Print",ExpressionUUID->"19bfe33e-b213-4522-82a4-09f0df9c635a"],
Cell[42208, 860, 683, 11, 48, "Print",ExpressionUUID->"798365e6-36bb-4cad-ad46-4831e3f1ba73"],
Cell[42894, 873, 954, 18, 48, "Print",ExpressionUUID->"85eaab18-7b8d-4021-85ad-5c77ea887fec"],
Cell[43851, 893, 755, 12, 48, "Print",ExpressionUUID->"2a2ad538-74c5-4cb6-a2fa-b5847c8aa38e"],
Cell[44609, 907, 683, 11, 48, "Print",ExpressionUUID->"b5789610-2ee7-4f21-aed4-b9cad015bd60"],
Cell[45295, 920, 956, 18, 48, "Print",ExpressionUUID->"cefc8890-89d2-4e14-827e-0018cc6335a3"],
Cell[46254, 940, 722, 11, 48, "Print",ExpressionUUID->"5767b98f-947d-4421-b149-8769422a27a2"],
Cell[46979, 953, 729, 11, 48, "Print",ExpressionUUID->"c6c24b4c-730e-4f43-9330-7f5a0fb1f823"],
Cell[47711, 966, 683, 11, 48, "Print",ExpressionUUID->"34d7e41f-9093-47ad-94aa-cc0aee52f695"],
Cell[48397, 979, 838, 13, 89, "Print",ExpressionUUID->"6ba174a5-d6d1-44b3-ab0d-6ace020e4690"],
Cell[49238, 994, 685, 11, 48, "Print",ExpressionUUID->"29d8b7ef-21c4-44c2-b175-8006d2e7976d"],
Cell[49926, 1007, 1003, 19, 48, "Print",ExpressionUUID->"382904e7-5441-4c31-a493-84bb0b9be0ce"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[50990, 1033, 243, 4, 138, "Chapter",ExpressionUUID->"49e554b2-730c-4937-8a01-6256ed859d01"],
Cell[CellGroupData[{
Cell[51258, 1041, 227, 4, 131, "Section",ExpressionUUID->"c2676cb0-00e9-4efe-9382-f2f91fd21586"],
Cell[CellGroupData[{
Cell[51510, 1049, 1029, 26, 193, "Input",ExpressionUUID->"29b0c3a7-8284-4bee-9059-46b59a99f205"],
Cell[52542, 1077, 2976, 44, 143, "Output",ExpressionUUID->"c716e5fd-a93b-426a-8d9b-d685770791a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55555, 1126, 291, 4, 60, "Input",ExpressionUUID->"afb0c4a9-89cf-4091-9d6f-17750efff189"],
Cell[55849, 1132, 1323, 27, 48, "Print",ExpressionUUID->"d3ee055d-f85c-4fcc-9642-0552c903f9e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57209, 1164, 443, 7, 60, "Input",ExpressionUUID->"19f11c99-5d2d-495b-8e21-e8cc289d8d78"],
Cell[CellGroupData[{
Cell[57677, 1175, 1283, 26, 48, "Print",ExpressionUUID->"c04821d1-be10-411c-b3eb-8584386bd804"],
Cell[58963, 1203, 1293, 26, 48, "Print",ExpressionUUID->"a68af8b0-2ef2-497a-893b-4105fcd943c4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60305, 1235, 968, 19, 60, "Input",ExpressionUUID->"07ea5eb1-ac45-478b-8c7d-3042efb59dd5"],
Cell[CellGroupData[{
Cell[61298, 1258, 1400, 30, 48, "Print",ExpressionUUID->"a755f67a-64ec-4fbc-8445-62fa5add402f"],
Cell[62701, 1290, 1405, 31, 48, "Print",ExpressionUUID->"68ca02f8-07ea-4f1a-9f7d-d44403826f2d"],
Cell[64109, 1323, 1314, 28, 48, "Print",ExpressionUUID->"8c33d38d-00c5-4a89-aba4-3eb7dc67e6bc"],
Cell[65426, 1353, 1436, 31, 48, "Print",ExpressionUUID->"a6531829-0bed-4d81-a5d5-72ecc24717b3"],
Cell[66865, 1386, 1456, 32, 48, "Print",ExpressionUUID->"6544dd8a-490e-4093-aa33-15137c775eee"],
Cell[68324, 1420, 1492, 32, 48, "Print",ExpressionUUID->"cad4349d-d48e-40f6-8be5-63f2d2c3fca7"],
Cell[69819, 1454, 1398, 30, 48, "Print",ExpressionUUID->"84063dbd-9f85-47f8-ae19-afcf0c0c3816"],
Cell[71220, 1486, 895, 17, 48, "Print",ExpressionUUID->"0136e763-fa03-4f42-a81c-70c5d5e70147"],
Cell[72118, 1505, 1272, 26, 48, "Print",ExpressionUUID->"9510e51e-8421-489f-b5d4-1fea1a170931"],
Cell[73393, 1533, 899, 17, 48, "Print",ExpressionUUID->"dd22f3cb-caa2-4f85-886b-3479e14f2d50"],
Cell[74295, 1552, 1410, 31, 48, "Print",ExpressionUUID->"57bc0862-146a-42d2-82f2-efce6ca83c4b"],
Cell[75708, 1585, 1473, 31, 48, "Print",ExpressionUUID->"2365b1fb-051b-437c-ba72-8b6f2304a681"],
Cell[77184, 1618, 1406, 30, 48, "Print",ExpressionUUID->"f05b16ce-043f-4cfc-b4cb-1341b1140916"],
Cell[78593, 1650, 1284, 26, 48, "Print",ExpressionUUID->"07ad6149-8a8c-4329-98e9-2586ed927edd"],
Cell[79880, 1678, 1191, 28, 48, "Print",ExpressionUUID->"611f3346-2a13-4c9b-add9-671266d20bbb"],
Cell[81074, 1708, 1183, 28, 48, "Print",ExpressionUUID->"c838aa16-f1da-4f9e-af0d-7db1eb3fdf15"],
Cell[82260, 1738, 1195, 28, 48, "Print",ExpressionUUID->"3ae773ec-651e-4225-8e75-a81bb4bbf2bd"],
Cell[83458, 1768, 1526, 33, 48, "Print",ExpressionUUID->"b5983cf0-10d3-4800-8045-0a2897b8de8f"],
Cell[84987, 1803, 1414, 31, 48, "Print",ExpressionUUID->"94fa8991-797b-4c91-b0f8-f95b667e3729"],
Cell[86404, 1836, 1519, 34, 48, "Print",ExpressionUUID->"8f132f04-7762-4b97-855d-c5532a78f067"],
Cell[87926, 1872, 1519, 34, 48, "Print",ExpressionUUID->"d2091367-91b7-43be-a7a9-48b9c67a5d7f"],
Cell[89448, 1908, 1302, 26, 48, "Print",ExpressionUUID->"e0ce6f15-5a56-4028-b967-0509abd97e25"],
Cell[90753, 1936, 1282, 26, 48, "Print",ExpressionUUID->"4167a4b0-3118-49b3-8907-e8ecc7d84c78"],
Cell[92038, 1964, 1469, 31, 48, "Print",ExpressionUUID->"b5dca72e-0dbf-4342-a87d-79f7bc55c9ac"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[93568, 2002, 1002, 16, 101, "Section",ExpressionUUID->"314cfffb-8e7b-487b-844c-9755991a99fc"],
Cell[CellGroupData[{
Cell[94595, 2022, 223, 3, 90, "Input",ExpressionUUID->"8375e2d1-e3d6-4c3c-9265-e4a242f3c391"],
Cell[94821, 2027, 1017, 15, 98, "Output",ExpressionUUID->"029bb26f-b678-459f-b30e-ade8bfacf989"]
}, Open  ]],
Cell[95853, 2045, 1170, 28, 311, "Input",ExpressionUUID->"8c2167e5-e4e6-4760-be9d-f74124cc5696"],
Cell[97026, 2075, 565, 15, 179, "Input",ExpressionUUID->"e913b8cf-88d9-46b0-a49a-37cdc72259ac"],
Cell[97594, 2092, 1707, 45, 311, "Input",ExpressionUUID->"6bab2c2c-1b8c-41ab-8328-17028d717351"]
}, Closed]],
Cell[CellGroupData[{
Cell[99338, 2142, 890, 13, 101, "Section",ExpressionUUID->"e2250785-0933-420d-be7b-be83e2137380"],
Cell[100231, 2157, 767, 13, 190, "Text",ExpressionUUID->"e16af58f-542b-4e66-a13d-e25e4bbc94f7"],
Cell[CellGroupData[{
Cell[101023, 2174, 893, 23, 223, "Input",ExpressionUUID->"50fd2029-8f7f-4246-aa9a-75e1648d9bc3"],
Cell[101919, 2199, 1457, 23, 98, "Output",ExpressionUUID->"96f7e9fa-ebbe-4474-84d3-41bd0df470d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103413, 2227, 2575, 71, 707, "Input",ExpressionUUID->"c8821faa-f8e2-43f7-a9e0-6372b9533050"],
Cell[CellGroupData[{
Cell[106013, 2302, 766, 16, 48, "Print",ExpressionUUID->"c34c0aa0-7d35-4b9b-86aa-84577efd5b46"],
Cell[106782, 2320, 1006, 23, 48, "Print",ExpressionUUID->"17006e95-5d3b-4f9b-b271-abd08390d4f3"],
Cell[107791, 2345, 1090, 24, 48, "Print",ExpressionUUID->"8a0a3e36-6210-408a-9263-c486fc05d682"],
Cell[108884, 2371, 636, 13, 48, "Print",ExpressionUUID->"259631f0-4446-4f1c-928d-c97b1c2538d6"],
Cell[109523, 2386, 915, 19, 48, "Print",ExpressionUUID->"3dd1afc3-254b-49ef-93fd-7cbb88c0d98e"],
Cell[110441, 2407, 947, 19, 48, "Print",ExpressionUUID->"21226282-6be9-4c87-8282-f310e4ee76d6"],
Cell[111391, 2428, 979, 19, 48, "Print",ExpressionUUID->"2e326c94-e298-473e-b0c8-8858ef9b0825"],
Cell[112373, 2449, 1013, 20, 48, "Print",ExpressionUUID->"72145cbe-1565-4f90-b0d1-e1fcc29183d5"],
Cell[113389, 2471, 891, 18, 48, "Print",ExpressionUUID->"cc0ec9a2-9eb5-4d9d-afa6-09e5b586b51f"],
Cell[114283, 2491, 643, 14, 48, "Print",ExpressionUUID->"14627ecc-7358-4aa8-885a-e6ccfbcded86"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[114975, 2511, 145, 2, 90, "Input",ExpressionUUID->"a26506e8-4c9b-401c-b203-976a9b6a6c4b"],
Cell[115123, 2515, 909, 17, 98, "Output",ExpressionUUID->"76b80b40-646e-439c-8642-8e4571cf7bf6"]
}, Open  ]],
Cell[116047, 2535, 244, 5, 60, "Input",ExpressionUUID->"bda66986-a8c7-42bb-83ee-fb0267cea391"],
Cell[CellGroupData[{
Cell[116316, 2544, 449, 11, 90, "Input",ExpressionUUID->"9d95f954-3c3d-412e-9f18-83cc30df9775"],
Cell[116768, 2557, 1963, 50, 108, "Output",ExpressionUUID->"1ce5ad27-0da4-473e-913f-5d68dba48981"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[118780, 2613, 939, 13, 101, "Section",ExpressionUUID->"b5dc49d0-196c-4484-bf5e-ea48130594ff"],
Cell[119722, 2628, 507, 12, 149, "Input",ExpressionUUID->"061cc5e0-3d63-41b3-9542-fb7a4eed315a"],
Cell[120232, 2642, 436, 10, 149, "Input",ExpressionUUID->"5be4fce3-3564-4eb1-b6c3-943479f49921"],
Cell[120671, 2654, 1326, 36, 237, "Input",ExpressionUUID->"51b9d546-9160-4996-9525-2427974e7085"],
Cell[122000, 2692, 335, 6, 149, "Input",ExpressionUUID->"13b7bbdc-6a28-4d37-87d2-f10b5fcff4d7"]
}, Closed]],
Cell[CellGroupData[{
Cell[122372, 2703, 498, 8, 101, "Section",ExpressionUUID->"e7986940-1447-4ac5-bc88-8a284db5a05e"],
Cell[CellGroupData[{
Cell[122895, 2715, 259, 5, 90, "Input",ExpressionUUID->"faa9d4bc-bcd4-4a6e-b12d-fe3dbca7f020"],
Cell[123157, 2722, 691, 14, 48, "Print",ExpressionUUID->"c51ee7a1-f222-4966-86e2-e1059d014494"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123885, 2741, 467, 7, 90, "Input",ExpressionUUID->"4314c4d8-8573-4272-9d00-db532892bd6e"],
Cell[124355, 2750, 1382, 25, 48, "Print",ExpressionUUID->"055b185b-87b4-44ab-9d84-eeecec6ef311"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125774, 2780, 385, 7, 90, "Input",ExpressionUUID->"004e1395-0416-4404-816c-ebf1e85e64d6"],
Cell[126162, 2789, 1308, 23, 48, "Print",ExpressionUUID->"aae89f17-1baf-4ee7-88b0-296cce7fac9f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127507, 2817, 314, 7, 90, "Input",ExpressionUUID->"2bac37bc-0294-47d7-8a52-e6300d6b1653"],
Cell[CellGroupData[{
Cell[127846, 2828, 872, 17, 48, "Print",ExpressionUUID->"9db24481-cd06-409f-85fc-902cf94b9a16"],
Cell[128721, 2847, 859, 16, 48, "Print",ExpressionUUID->"befd589d-1493-4ffe-a7bf-16cf40b6a91d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[129629, 2869, 199, 3, 90, "Input",ExpressionUUID->"f55cc60b-0277-4316-9ac8-f93dacab60cd"],
Cell[129831, 2874, 716, 15, 48, "Print",ExpressionUUID->"560af7a2-bafb-4f94-a92c-8d5b8dd67edb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130584, 2894, 594, 13, 90, "Input",ExpressionUUID->"d463f486-22a8-4e13-8341-a695b27ee25c"],
Cell[131181, 2909, 1355, 24, 48, "Print",ExpressionUUID->"2cf2beda-1c77-44a6-91d8-4014e7235ed5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132573, 2938, 572, 12, 90, "Input",ExpressionUUID->"89c31d4e-c7e1-4818-b007-c4a5dcd64ddb"],
Cell[133148, 2952, 1357, 24, 48, "Print",ExpressionUUID->"23e7affc-0581-4d57-a20e-e7b53d5b3519"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134542, 2981, 294, 6, 90, "Input",ExpressionUUID->"41364984-6f44-4989-8a25-b49bb70c9f5c"],
Cell[134839, 2989, 743, 15, 48, "Print",ExpressionUUID->"a1f33e18-b8cb-49d0-8f51-5d0d700e812e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135619, 3009, 261, 5, 90, "Input",ExpressionUUID->"9ff41772-6ede-4ba6-a441-7d01e2b2251d"],
Cell[135883, 3016, 708, 14, 48, "Print",ExpressionUUID->"0100769a-3794-4bc4-85aa-b30331892442"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136628, 3035, 442, 6, 223, "Input",ExpressionUUID->"fa034921-a527-4985-93c2-6c53e6c0f4e1"],
Cell[CellGroupData[{
Cell[137095, 3045, 702, 15, 48, "Print",ExpressionUUID->"b5ee766c-4ab3-4cfb-9eb9-fd7a482049cc"],
Cell[137800, 3062, 702, 15, 48, "Print",ExpressionUUID->"c2e553d8-382b-4fd6-9908-c9359bb0d06b"],
Cell[138505, 3079, 702, 15, 48, "Print",ExpressionUUID->"3528e274-f9d2-4b01-be6c-b097ee395e37"],
Cell[139210, 3096, 704, 15, 48, "Print",ExpressionUUID->"ec81cf13-744b-44d6-8312-20516ce6c355"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[139975, 3118, 310, 5, 101, "Section",ExpressionUUID->"9ef67eaa-441f-4fed-a6d9-7a7d214fa2a7"],
Cell[140288, 3125, 298, 7, 90, "Input",ExpressionUUID->"c053302e-4343-4a4c-8dc0-4330eb465c6f"],
Cell[140589, 3134, 333, 7, 90, "Input",ExpressionUUID->"96e78e26-a6f3-4f78-b3d4-e6b4268c2bc8"],
Cell[140925, 3143, 484, 9, 90, "Input",ExpressionUUID->"db407000-a8e4-48bd-aa7b-8756b32e9abe"],
Cell[141412, 3154, 293, 7, 90, "Input",ExpressionUUID->"53f98ba5-007a-4431-8c77-70d79fda5ce9"],
Cell[141708, 3163, 669, 16, 179, "Input",ExpressionUUID->"5fa3950e-220b-4ee4-8959-ee2c89b357d0"],
Cell[142380, 3181, 261, 6, 90, "Input",ExpressionUUID->"f4146215-971c-4608-81c4-501ba3949a80"],
Cell[142644, 3189, 439, 11, 135, "Input",ExpressionUUID->"362afe21-2ed7-4dc4-8b91-9e9cc89c84b5"],
Cell[143086, 3202, 5280, 163, 1851, "Input",ExpressionUUID->"b1d6c556-fcc1-4733-b710-5b7297b43756"]
}, Closed]],
Cell[CellGroupData[{
Cell[148403, 3370, 702, 10, 101, "Section",ExpressionUUID->"d82ec8c6-ba90-4468-ac02-149760973a0e"],
Cell[149108, 3382, 776, 15, 327, "Text",ExpressionUUID->"8c512ab1-a3ad-4c42-a9d5-47d4844fc2ac"],
Cell[CellGroupData[{
Cell[149909, 3401, 159, 3, 106, "Subsection",ExpressionUUID->"303c2abb-20f4-42a6-8861-65837c7c5a42"],
Cell[150071, 3406, 1096, 28, 237, "Input",ExpressionUUID->"3c05792a-a5a9-48d3-afd7-405f9d4ba3a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151204, 3439, 158, 3, 106, "Subsection",ExpressionUUID->"6dba9c89-824f-404f-811b-e630ab9b35aa"],
Cell[CellGroupData[{
Cell[151387, 3446, 6736, 163, 1117, "Input",ExpressionUUID->"bb82ee20-081f-4261-818c-91e4931c4982"],
Cell[158126, 3611, 1669, 29, 48, "Print",ExpressionUUID->"539579f1-6ebd-4d95-bb31-c9a5202d18d3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[159844, 3646, 161, 3, 106, "Subsection",ExpressionUUID->"ac2d924f-1f57-4e75-a195-aad97eec4d05"],
Cell[CellGroupData[{
Cell[160030, 3653, 3459, 90, 765, "Input",ExpressionUUID->"bdee132e-dc64-42b1-b595-bdc92635fc76"],
Cell[163492, 3745, 1518, 26, 48, "Print",ExpressionUUID->"ef6356c1-a12e-4b77-9d9c-f802bc1f7dce"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[165071, 3778, 822, 12, 101, "Section",ExpressionUUID->"9c1bcdc5-7797-4dc7-8024-3a72ae79e337"],
Cell[165896, 3792, 852, 17, 373, "Text",ExpressionUUID->"07323369-e6ef-43d4-b100-c53b6b23f3fa"],
Cell[CellGroupData[{
Cell[166773, 3813, 3306, 96, 883, "Input",ExpressionUUID->"c18c4bb8-6c95-4041-a66f-d72043306c3b"],
Cell[170082, 3911, 2482, 40, 48, "Print",ExpressionUUID->"dbc92828-7f84-49f5-9444-6e10f4afd426"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172601, 3956, 1016, 23, 267, "Input",ExpressionUUID->"76b8bbf4-61bf-401e-a84b-7819ae2941bf"],
Cell[173620, 3981, 1681, 24, 98, "Output",ExpressionUUID->"0dfdbf2c-b7a5-4416-800e-76af48030b9a"],
Cell[175304, 4007, 1682, 24, 98, "Output",ExpressionUUID->"71367273-60e1-46e6-bea2-f24aafae9676"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177023, 4036, 12669, 293, 2335, "Input",ExpressionUUID->"1e5013e5-45c3-43b7-9ff9-916f24e3bd1d"],
Cell[189695, 4331, 433, 8, 98, "Output",ExpressionUUID->"c4ce0d13-97b0-45ad-932b-abed4e390470"],
Cell[190131, 4341, 455, 10, 45, "Message",ExpressionUUID->"bec2f62f-0671-4ed1-9d97-c697806d8b99"],
Cell[190589, 4353, 852, 17, 48, "Print",ExpressionUUID->"a20e476f-a3b7-43a0-8dd8-602b85f751a0"],
Cell[191444, 4372, 459, 8, 98, "Output",ExpressionUUID->"9907757b-a55f-4d41-8f9f-3ddd3c9b6a20"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[191952, 4386, 537, 8, 101, "Section",ExpressionUUID->"ddb44878-b8ea-4471-8159-e0c16a1a9859"],
Cell[CellGroupData[{
Cell[192514, 4398, 610, 16, 179, "Input",ExpressionUUID->"bca0a5e1-093c-4104-9a05-2d6b5a018a44"],
Cell[193127, 4416, 500, 8, 98, "Output",ExpressionUUID->"4d0fb5fb-ca7b-4350-be6a-3958cc516dc7"],
Cell[193630, 4426, 502, 8, 98, "Output",ExpressionUUID->"68318d28-a36a-4021-8e38-80cea127c623"],
Cell[194135, 4436, 502, 8, 98, "Output",ExpressionUUID->"a66d4571-27ff-4976-a234-04e434621e66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194674, 4449, 349, 9, 90, "Input",ExpressionUUID->"93d0ba71-7ed4-4190-a91e-e97289955f10"],
Cell[195026, 4460, 369, 6, 98, "Output",ExpressionUUID->"f3054605-2aea-4cce-8719-29694b8ff074"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[195456, 4473, 783, 11, 163, "Chapter",ExpressionUUID->"e7dabbff-813c-4726-8056-ea64d0eded3d"],
Cell[CellGroupData[{
Cell[196264, 4488, 197, 4, 131, "Section",ExpressionUUID->"6e7dc6d0-b637-48a5-9917-903241185877"],
Cell[CellGroupData[{
Cell[196486, 4496, 353, 9, 90, "Input",ExpressionUUID->"8f21e1d5-6b7b-438b-8e6f-ab8906e31902"],
Cell[196842, 4507, 748, 24, 120, "Output",ExpressionUUID->"eb382bd6-6e6e-4c2a-883a-c748b91f46fe"]
}, Open  ]],
Cell[197605, 4534, 2148, 54, 589, "Input",ExpressionUUID->"c7b50363-66bb-49b7-a8a3-0b63cdeb94a6"],
Cell[CellGroupData[{
Cell[199778, 4592, 792, 23, 179, "Input",ExpressionUUID->"1b59e706-7dd6-4ad9-9c84-02e3e3ca8286"],
Cell[200573, 4617, 6463, 178, 118, "Output",ExpressionUUID->"fe05fc39-18c6-4fa4-a59c-7087fd37b37b"],
Cell[207039, 4797, 2244, 65, 108, "Output",ExpressionUUID->"f1f22b1f-3c74-41b4-b142-449c6ebb8045"],
Cell[209286, 4864, 6455, 178, 92, "Output",ExpressionUUID->"3bcdcca9-2fb9-494a-a7f4-4e57d0f2fb01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215778, 5047, 8139, 266, 2203, "Input",ExpressionUUID->"3643972f-c678-4c0b-bb1b-3d0c7f29cad5"],
Cell[223920, 5315, 518, 11, 45, "Message",ExpressionUUID->"0322ec0e-8526-4c45-b590-8d11ad8fa1a4"],
Cell[224441, 5328, 515, 11, 45, "Message",ExpressionUUID->"75c5c9f1-6a64-40af-a823-0901d78ae8c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224993, 5344, 2718, 87, 531, "Input",ExpressionUUID->"a266d782-20ef-4556-b789-fc0b6ff8d25a"],
Cell[227714, 5433, 2493, 68, 108, "Output",ExpressionUUID->"06f81b5b-848d-4934-9957-c3aa780ca3f8"],
Cell[230210, 5503, 422, 7, 98, "Output",ExpressionUUID->"0bafa754-9346-4026-90a0-f4babe390ffb"],
Cell[230635, 5512, 2525, 69, 108, "Output",ExpressionUUID->"744e8c09-a7ee-4c6d-a6af-ffafeb47469f"],
Cell[233163, 5583, 422, 7, 68, "Output",ExpressionUUID->"e9ad31e8-0f3e-461a-b23f-00d62ca3717b"]
}, Open  ]],
Cell[233600, 5593, 561, 12, 60, "Input",ExpressionUUID->"c8fccc53-3d76-4e47-bd36-9bae0b207837"],
Cell[CellGroupData[{
Cell[234186, 5609, 4474, 116, 883, "Input",ExpressionUUID->"bfa05e6a-7f7f-41dc-8eb5-cd51b23c6614"],
Cell[238663, 5727, 28418, 863, 162, "Output",ExpressionUUID->"d1ef580d-a782-49b9-9e29-b762b8e37030"],
Cell[267084, 6592, 33288, 914, 145, "Output",ExpressionUUID->"8482e340-c373-42c8-9a1c-3558ea7bc02a"]
}, Open  ]],
Cell[300387, 7509, 248, 6, 60, "Input",ExpressionUUID->"247abb89-4bf7-4a31-8c03-7fd7d4ab983b"],
Cell[CellGroupData[{
Cell[300660, 7519, 1126, 32, 223, "Input",ExpressionUUID->"724cc625-c521-4703-a02b-1fbb813aa3a2"],
Cell[301789, 7553, 13715, 421, 108, "Output",ExpressionUUID->"359ec009-9f2d-40f3-8c93-7e52bd910e4b"],
Cell[315507, 7976, 597, 13, 45, "Message",ExpressionUUID->"085dd6d9-b5a8-4d44-97b2-4d901e3195a6"],
Cell[316107, 7991, 599, 13, 45, "Message",ExpressionUUID->"d719087d-c51a-4137-aa34-8d0861639fab"],
Cell[316709, 8006, 1420, 42, 68, "Output",ExpressionUUID->"e266b0ba-8409-4d1d-921f-f4514c93171a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318166, 8053, 1577, 45, 399, "Input",ExpressionUUID->"ccd03661-aa5f-4354-acae-035280cf2d66"],
Cell[319746, 8100, 3887, 115, 108, "Output",ExpressionUUID->"2ad8d7b8-32eb-4038-be12-cf81100bd0bf"],
Cell[323636, 8217, 552, 12, 45, "Message",ExpressionUUID->"46a94920-db75-43c4-a712-599d8b4235ad"],
Cell[324191, 8231, 975, 26, 68, "Output",ExpressionUUID->"6e8df212-d9d2-4bdd-b213-324246854c7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[325203, 8262, 585, 16, 135, "Input",ExpressionUUID->"71b76bcc-4b4e-4258-a808-d6c858e7b0d6"],
Cell[325791, 8280, 457, 7, 98, "Output",ExpressionUUID->"2f4fc3f7-4cd8-4836-b20b-75986443dbac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326285, 8292, 651, 20, 135, "Input",ExpressionUUID->"92a43278-8df0-4346-9405-68f92d90e85d"],
Cell[326939, 8314, 392, 6, 98, "Output",ExpressionUUID->"fb13200c-2714-4043-acda-0df096bb67a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[327368, 8325, 401, 10, 90, "Input",ExpressionUUID->"d80d5d80-072d-4e55-b74a-5cfce00f7ba0"],
Cell[327772, 8337, 28213, 860, 162, "Output",ExpressionUUID->"0f559eed-0b10-415c-a682-2e79d42f2f36"]
}, Open  ]],
Cell[CellGroupData[{
Cell[356022, 9202, 1666, 50, 267, "Input",ExpressionUUID->"471f9c81-aeb8-4aae-bb26-406e728ea93f"],
Cell[357691, 9254, 40740, 1245, 216, "Output",ExpressionUUID->"6341d500-c7a1-4431-a1cb-58d9d1f6b864"],
Cell[398434, 10501, 1538, 53, 90, "Output",ExpressionUUID->"61c38156-1cf7-48c0-b087-169a01ebf7f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[400009, 10559, 1081, 27, 135, "Input",ExpressionUUID->"80d5bca7-e43d-4ed7-8f4b-e77409399218"],
Cell[401093, 10588, 6669, 200, 120, "Output",ExpressionUUID->"9e7b0693-4270-477c-8b84-72ac056fa7e1"],
Cell[407765, 10790, 496, 8, 68, "Output",ExpressionUUID->"fa903a48-7fdb-46f8-8a1b-c5101a0ea938"]
}, Open  ]],
Cell[CellGroupData[{
Cell[408298, 10803, 665, 19, 135, "Input",ExpressionUUID->"22e9295d-3155-4671-ad68-f660c5193598"],
Cell[408966, 10824, 31632, 863, 188, "Output",ExpressionUUID->"2379e54c-214a-41e8-9a36-0809119a6880"]
}, Open  ]],
Cell[CellGroupData[{
Cell[440635, 11692, 1289, 40, 399, "Input",ExpressionUUID->"70a86a35-9496-4b8f-86e3-7a42e8ef669a"],
Cell[441927, 11734, 307, 5, 98, "Output",ExpressionUUID->"9dad1577-c4ad-40e5-9032-73b2efa0970b"],
Cell[442237, 11741, 305, 5, 98, "Output",ExpressionUUID->"fc7a7fcb-7ecf-4a02-8b4c-916abc372b02"],
Cell[442545, 11748, 305, 5, 98, "Output",ExpressionUUID->"3d0c5515-5827-4e56-8207-3ca9dd000553"]
}, Open  ]],
Cell[442865, 11756, 361, 8, 90, "Input",ExpressionUUID->"688ea508-3269-401a-b33a-918430ac0c89"],
Cell[CellGroupData[{
Cell[443251, 11768, 460, 12, 135, "Input",ExpressionUUID->"2a71c263-fe22-4595-b58a-8caca1d62c96"],
Cell[443714, 11782, 26873, 810, 187, "Output",ExpressionUUID->"057a1338-842e-4fbf-aa1a-839854649a55"],
Cell[470590, 12594, 19321, 580, 187, "Output",ExpressionUUID->"21929d90-274c-437d-9fc4-ac48afb2c665"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[489960, 13180, 374, 7, 101, "Section",ExpressionUUID->"57fc64e8-1bde-4e15-91ff-bce9622d6ab5"],
Cell[CellGroupData[{
Cell[490359, 13191, 353, 9, 90, "Input",ExpressionUUID->"4730b61a-1f36-46ef-8167-e21ebaffb184"],
Cell[490715, 13202, 744, 24, 120, "Output",ExpressionUUID->"30820807-6c69-4ab6-9ca8-fde48df6097f"]
}, Open  ]],
Cell[491474, 13229, 2148, 54, 619, "Input",ExpressionUUID->"c4cbfa64-017c-48e8-9fdb-6f5e1d7670f7"],
Cell[CellGroupData[{
Cell[493647, 13287, 792, 23, 179, "Input",ExpressionUUID->"824231cd-9037-4380-b47e-08b24e657247"],
Cell[494442, 13312, 6463, 178, 118, "Output",ExpressionUUID->"1f557b4b-6380-4159-96ea-5ca1c9805cdf"],
Cell[500908, 13492, 2246, 65, 108, "Output",ExpressionUUID->"3df0b845-3e92-4100-b6fe-24636c32e62f"],
Cell[503157, 13559, 6455, 178, 122, "Output",ExpressionUUID->"ab6c45b9-a134-4fdd-9772-19b7741fe6bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[509649, 13742, 8139, 266, 2203, "Input",ExpressionUUID->"54eb2bc0-a19f-4c0d-9d7c-bf652d8432cb"],
Cell[517791, 14010, 518, 11, 45, "Message",ExpressionUUID->"3ebadec0-d21b-4865-9b31-576741e55c55"],
Cell[518312, 14023, 517, 11, 45, "Message",ExpressionUUID->"54854cd9-57dc-47dd-9c19-e8ef262872e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[518866, 14039, 2718, 87, 531, "Input",ExpressionUUID->"e2a7b881-5c57-4386-8c25-bbc5a021658c"],
Cell[521587, 14128, 2493, 68, 108, "Output",ExpressionUUID->"87ad2ee0-fa91-4f64-b1a1-c121134a5deb"],
Cell[524083, 14198, 422, 7, 98, "Output",ExpressionUUID->"720db2bc-28ab-4fed-9512-519457db37d9"],
Cell[524508, 14207, 2525, 69, 108, "Output",ExpressionUUID->"6ac9d4b4-f9ba-4fec-92da-fef582d90e95"],
Cell[527036, 14278, 422, 7, 98, "Output",ExpressionUUID->"d03bdba8-fe4a-46c5-b3d4-9d15fae82ab5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[527495, 14290, 3883, 103, 839, "Input",ExpressionUUID->"92a479f0-b147-416f-9814-86b606872d0a"],
Cell[531381, 14395, 26129, 800, 162, "Output",ExpressionUUID->"bbea5e44-5f7a-4877-a415-2be784b8d0f4"],
Cell[557513, 15197, 30764, 851, 175, "Output",ExpressionUUID->"c61f521e-5da5-4d0c-b3f1-2a513a2117b4"]
}, Open  ]],
Cell[588292, 16051, 248, 6, 90, "Input",ExpressionUUID->"556d42f9-4728-4197-8223-c5f9cf5d6bbb"],
Cell[CellGroupData[{
Cell[588565, 16061, 1225, 33, 223, "Input",ExpressionUUID->"38516193-00b1-49f9-8229-20de65518a49"],
Cell[589793, 16096, 14670, 454, 108, "Output",ExpressionUUID->"ae3dc403-4414-4fcd-8f3e-22f49ba6d9bf"],
Cell[604466, 16552, 648, 14, 45, "Message",ExpressionUUID->"cb58bcbf-eccf-4653-8433-f2831a2dd5ce"],
Cell[605117, 16568, 650, 14, 45, "Message",ExpressionUUID->"6b76b868-4b15-4355-8a2c-0e2300111948"],
Cell[605770, 16584, 2056, 64, 120, "Output",ExpressionUUID->"f912da83-52b2-46dc-9a6e-f93affad226e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[607863, 16653, 1677, 47, 399, "Input",ExpressionUUID->"e2d399f3-ee85-4dcc-9b8a-1fac2ac8ca9b"],
Cell[609543, 16702, 4363, 131, 120, "Output",ExpressionUUID->"7208a6eb-fe9a-4c78-942e-694a7aca374c"],
Cell[613909, 16835, 622, 13, 45, "Message",ExpressionUUID->"8fd82d2e-6fcb-4ef5-bd27-bed06d9c32ac"],
Cell[614534, 16850, 1445, 42, 98, "Output",ExpressionUUID->"c66a6772-17c1-4da1-a575-6365bb98d1d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[616016, 16897, 585, 16, 135, "Input",ExpressionUUID->"54a1d8ab-1956-4b32-a4f8-e57e4070ce83"],
Cell[616604, 16915, 510, 8, 98, "Output",ExpressionUUID->"3b0837a0-302e-49f3-ad3f-23aabf29734d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[617151, 16928, 651, 20, 135, "Input",ExpressionUUID->"9521459e-ab8d-4762-8f75-36acb4b19285"],
Cell[617805, 16950, 442, 7, 98, "Output",ExpressionUUID->"9c24b7f7-a06e-472f-9632-f979f63c70df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[618284, 16962, 401, 10, 90, "Input",ExpressionUUID->"984e523d-3d1b-4c88-94a6-fc6b57931460"],
Cell[618688, 16974, 27698, 850, 175, "Output",ExpressionUUID->"c95e324f-9c08-40e2-843c-de4c665899ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[646423, 17829, 1765, 52, 267, "Input",ExpressionUUID->"1fd26650-7d2b-472f-8c3b-6da52794cadb"],
Cell[648191, 17883, 40611, 1239, 229, "Output",ExpressionUUID->"17fe8435-2cc7-4794-926d-d80e7b9a45ac"],
Cell[688805, 19124, 1584, 54, 120, "Output",ExpressionUUID->"7e2e45d2-7d3c-40a5-b25a-26acf4d39eae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[690426, 19183, 1081, 27, 135, "Input",ExpressionUUID->"ca972a5a-5e6d-49f7-bd76-78ca2390e5e5"],
Cell[691510, 19212, 6719, 201, 120, "Output",ExpressionUUID->"2461d07d-8341-4d2b-bbf2-647ac7c9a53c"],
Cell[698232, 19415, 546, 9, 98, "Output",ExpressionUUID->"32fb13c7-509f-4932-a712-cd571195450c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[698815, 19429, 665, 19, 135, "Input",ExpressionUUID->"3dca872b-ef3f-4260-8bbe-8ddaf5a2a3c3"],
Cell[699483, 19450, 23166, 632, 188, "Output",ExpressionUUID->"12459f8f-9ce0-4476-816b-3f21fe9629cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[722686, 20087, 1369, 41, 399, "Input",ExpressionUUID->"d7183ac7-5a13-4e8e-97e7-310055f4d944"],
Cell[724058, 20130, 403, 6, 98, "Output",ExpressionUUID->"be97ad75-e33c-4aa4-be48-0dc0bcc41c4f"],
Cell[724464, 20138, 402, 6, 98, "Output",ExpressionUUID->"90f6de26-f556-43f6-b240-c0193a043c10"],
Cell[724869, 20146, 403, 6, 98, "Output",ExpressionUUID->"caf37850-985a-4b6d-bcc5-bbeb33736c76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[725309, 20157, 234, 7, 90, "Input",ExpressionUUID->"9423e48b-a45a-4cc6-aa33-b8c4c4145813"],
Cell[725546, 20166, 19252, 579, 187, "Output",ExpressionUUID->"9dd7e24f-307b-4c05-bef1-bed3650ece00"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


